Primordial black holes and their gravitational-wave signatures

In the recent years, primordial black holes (PBHs) have emerged as one of the most interesting and hotly debated topics in cosmology. Among other possibilities, PBHs could explain both some of the signals from binary black hole mergers observed in gravitational wave detectors and an important component of the dark matter in the Universe. Significant progress has been achieved both on the theory side and from the point of view of observations, including new models and more accurate calculations of PBH formation, evolution, clustering, merger rates, as well as new astrophysical and cosmological probes. In this work, we review, analyse and combine the latest developments in order to perform end-to-end calculations of the various gravitational wave signatures of PBHs. Different ways to distinguish PBHs from stellar black holes are emphasized. Finally, we discuss their detectability with LISA, the first planned gravitational-wave observatory in space.

==> Figures/GWs_from_Axion_Inflation_at_interferometers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    421100,       8934]
NotebookOptionsPosition[    418235,       8884]
NotebookOutlinePosition[    418665,       8901]
CellTagsIndexPosition[    418622,       8898]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "6", " ", "sensitivity", " ", "configurations", " ", "for", " ", "LISA"}],
     ";", " ", 
    RowBox[{
    "the", " ", "first", " ", "entry", " ", "is", " ", "frequency", " ", "in",
      " ", "Hz"}], ";", " ", 
    RowBox[{"the", " ", "second", " ", "entry", " ", "is", " ", 
     SubscriptBox["\[CapitalOmega]", "GW"], 
     SuperscriptBox["h", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"From", " ", "Figure", " ", "1", " ", "of", " ", "1610.06481"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LISAA5M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.089400951518094`*^-6", ",", "7.09682064767476`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000034851559982476305`", ",", "3.942254711206799`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0002869312020761224`", ",", "1.7141252532913142`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011779072940600684`", ",", "3.7537736819256114`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003277597016015197`", ",", "2.085205857248758`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.009697653591082496`", ",", "6.126804780573309`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02026127012621143`", ",", "3.753773681925611`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.049862928076193976`", ",", "5.03648633052628`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304834874260396`", ",", "1.1029433117916114`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.32775970160151935`", ",", "2.938225383971012`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "2.797747463288545`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", "\n", 
   RowBox[{
    RowBox[{"LISAA5M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "1.`*^-10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000037824899063893825`", ",", "4.795689579154618`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00025902002045313224`", ",", "2.938225383971012`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0008844365191385999`", ",", "7.09682064767476`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003345372206483914`", ",", "2.938225383971012`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.007742636826811269`", ",", "5.554958913183835`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.014307229891937572`", ",", "2.1899062946059174`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02435940447292027`", ",", "8.633168407011601`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04320714352634402`", ",", "5.03648633052628`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.18104134931046`", ",", "5.289373746757314`*^-10"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "4.5664054323381637`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"LISAA2M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "2.938225383971012`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003277597016015194`", ",", "1.7141252532913143`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00015848931924611142`", ",", "1.6321721285632771`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0007061368711248123`", ",", "2.415342501085947`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003630780547701014`", ",", "6.75751835538623`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.011422936900203887`", ",", "1.9855111964445786`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.039004176328463466`", ",", "3.240696035787167`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09027251779484578`", ",", "3.942254711206799`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.25118864315095824`", ",", "1.1029433117916114`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "2.938225383971006`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", "\n", 
   RowBox[{
    RowBox[{"LISAA2M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "4.348083467104509`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003414548873833601`", ",", "2.299863853961211`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00029286445646252375`", ",", "1.0502110796366658`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011779072940600684`", ",", "2.0852058572487491`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0038607054321538113`", ",", "1.`*^-13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.010742642199391712`", ",", "2.415342501085947`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.031141055844467583`", ",", "2.6639858572587674`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07207385932717451`", ",", "2.4153425010859465`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.22216040919558117`", ",", "8.220412614574927`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "3.240696035787167`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAA1M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "8.220412614574927`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003705858979237339`", ",", "3.942254711206799`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00016176661164864778`", ",", "4.348083467104509`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0004986292807619397`", ",", "1.`*^-12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0037824899063893863`", ",", "1.9855111964445786`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.016176661164864777`", ",", "9.521895354084085`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04501252062061337`", ",", "9.066649113412808`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304834874260396`", ",", "1.7141252532913143`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "3.5743040182210516`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAA1M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "1.158323286254708`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000034851559982476305`", ",", "6.12680478057331`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001685259044750751`", ",", "5.289373746757314`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0006918309709189362`", ",", "9.521895354084085`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00402202202441319`", ",", "2.7977474632885505`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.011659144011798322`", ",", "7.827390868337488`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.049862928076193976`", ",", "1.7141252532913143`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.24609971519844512`", ",", "1.8001933328915444`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "4.348083467104509`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAcurrent", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          SuperscriptBox["10", 
           RowBox[{"-", "4."}]], "3"], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "8."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "4."}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "10."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3."}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "12."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "3."}]]}], ",", 
         RowBox[{"2", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "13."}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "2."}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "12."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "1."}]], ",", 
         RowBox[{"1", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "9."}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "1."}]]}], ",", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "8."}]]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"3", " ", "AdvLIGO", " ", "configurations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "LINES", " ", "ORIGINALLY", " ", "FROM", " ", "FIGURE", " ", "1", " ", 
      "OF", " ", "1602.03847"}], ";", " ", 
     RowBox[{
     "CANER", " ", "SCANNED", " ", "THEM", " ", "FROM", " ", "1603.01287"}], 
     ";"}], "  ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Here", " ", "we", " ", "plot", " ", 
     SubscriptBox["\[CapitalOmega]", "GW"], 
     SuperscriptBox["h", "2"], " ", "vs", " ", 
     RowBox[{"fq", " ", "[", 
      RowBox[{"in", " ", "Hz"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"They", " ", "are"}], ",", " ", "respectively", ",", " ", "O1", 
     ",", " ", "O2", ",", " ", "O5"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LIGO1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11.646", ",", 
         RowBox[{"6.7772", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29.5521", ",", 
         RowBox[{"1.82085", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81.614", ",", 
         RowBox[{"1.00527", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"147.611", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LIGO2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.83212", ",", 
         RowBox[{"1.82085", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27.1534", ",", 
         RowBox[{"2.89193", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"88.8238", ",", 
         RowBox[{"3.51287", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"225.393", ",", 
         RowBox[{"5.54999", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LIGO5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.83212", ",", 
         RowBox[{"7.25656", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24.9493", ",", 
         RowBox[{"3.53139", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81.614", ",", 
         RowBox[{"4.28963", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"316.228", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"SKA", " ", "Experiment", " ", "Estimations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"FROM", " ", "fig3", " ", "of", " ", "1610.08479"}], ",", "  ", 
     RowBox[{
      SubscriptBox["\[CapitalOmega]", "GW"], 
      SuperscriptBox["h", "2"], " ", "vs", " ", 
      RowBox[{"fq", " ", "[", 
       RowBox[{"in", " ", "Hz"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SKA", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.6894992647744212`*^-9", ",", "1.`*^-4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9104636991130254`*^-9", ",", "1.7782794100389228`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.0736047481809502`*^-9", ",", "2.7384196342643615`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.422410373916214`*^-8", ",", "5.62341325190349`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.8311135957790147`*^-7", ",", "9.30572040929699`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"As", " ", "2016", " ", 
      RowBox[{"Dec", "."}]}], ",", " ", 
     RowBox[{
     "the", " ", "current", " ", "values", " ", "for", " ", "PTA", " ", 
      "experiments"}]}], " ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EPTA", " ", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "1", " ", "of", " ", "1504.03692"}], ")"}]}], 
       ",", 
       RowBox[{"PPTA", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "2", " ", "of", " ", "1509.07320"}], ")"}]}], 
       ",", 
       RowBox[{"NANOgrav", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "2", " ", "of", " ", "1508.03024"}], ")"}]}]}], 
      ")"}], " ", "are", " ", "combined"}], " ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Also", " ", "here", " ", "we", " ", "have", " ", 
     SubscriptBox["\[CapitalOmega]", "GW"], 
     SuperscriptBox["h", "2"], " ", "vs", " ", 
     RowBox[{"fq", " ", "[", 
      RowBox[{"in", " ", "Hz"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PTAcomb", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.809571541243322`*^-9", ",", "0.1`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.809571541243322`*^-9", ",", "1.446377143182313`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9910129008893604`*^-9", ",", "1.6679281722118644`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.1906469466159854`*^-9", ",", "1.9234156186519163`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.4102978150339038`*^-9", ",", "2.218037745095552`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.65197254451775`*^-9", ",", "2.557789065951692`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.915234027352272`*^-9", ",", "9.608232841596249`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.2455759907860482`*^-9", ",", "9.034649610139377`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.6133509053247473`*^-9", ",", "8.600712637037994`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.022800514323825`*^-9", ",", "8.438378263102579`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.478647217516671`*^-9", ",", "8.717575092888656`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.986148536958048`*^-9", ",", "1.0358665926926319`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.551157754817365`*^-9", ",", "1.3613913936797644`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.1801914223896785`*^-9", ",", "2.075852090517283`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.5897014750086475`*^-9", ",", "2.217612595407891`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.510942624378172`*^-9", ",", "2.989227412768112`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.560973409895942`*^-9", ",", "4.349056498509152`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.494571227526791`*^-9", ",", "5.873962159489098`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.0570455795227068`*^-8", ",", "1.0133456394261117`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.1768255041881958`*^-8", ",", "1.7217239534226176`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.3101783822161582`*^-8", ",", "2.7160327851286245`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.4586422431511472`*^-8", ",", "4.284562618315863`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.6239293995265935`*^-8", ",", "7.283685521678543`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.8079461958743895`*^-8", ",", "1.3537619942818266`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.0128149956085264`*^-8", ",", "2.4195639848320634`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.2408986593691932`*^-8", ",", "4.460789797966483`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.4948277971490752`*^-8", ",", "9.022426876087267`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.7775311085150964`*^-8", ",", "2.3241040053784725`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.092269160855483`*^-8", ",", "0.004458983485434915`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.442671995234611`*^-8", ",", "0.000020543770228532914`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.83278099358394`*^-8", ",", "9.36976783096654`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.267095490105554`*^-8", ",", "0.00001551126689120978`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.7506246644823823`*^-8", ",", "0.000025477980251570646`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.288945315407059`*^-8", ",", "0.00004492762444841719`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.888266180762174`*^-8", ",", "0.00007775126000951845`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.55549954629075`*^-8", ",", "0.0002623565546877371`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.298340968657711`*^-8", ",", "0.00027951919375485444`"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BBOsens", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.008984385372349017`", ",", "1.7041634793060102`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.015347813444464122`", ",", "1.`*^-14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02766052794917907`", ",", "5.53051116366538`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.040239369086249005`", ",", "3.8763629797811534`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05853853648181813`", ",", "2.7169622312197133`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.08984385372349017`", ",", "2.1438268734098774`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.14547578108480486`", ",", "2.8827506182717273`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.19013837040719794`", ",", "4.9126783236054985`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2355553775260732`", ",", "8.372006984666798`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.2766052794917907`", ",", "1.3446751013464767`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.34267602534331587`", ",", "2.431375801536734`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.42452862273938613`", ",", "4.94918584401086`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5548633588145087`", ",", "1.2033330698436162`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.80719180518879`", ",", "4.42896502577958`*^-13"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1.2388629239937776`", ",", "2.065915434083099`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.708276393808712`", ",", "8.067749620268792`*^-12"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2.621830740375804`", ",", "4.236523758708778`*^-11"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"4.023936908624893`", ",", "3.791212564974`*^-10"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"7.252122247218162`", ",", "6.508858393534724`*^-9"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"9.478599776522383`", ",", "2.3956381574773528`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CEsens", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4.985106244585516`", ",", "5.409024780130581`*^-10"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"6.175863298586852`", ",", "1.0848502038272937`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.873996431179508`", ",", "2.3257310205891355`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.651048064273164`", ",", "6.318923342916759`*^-13"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"8.984385372349017`", ",", "3.293706428671654`*^-13"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"11.130421932675228`", ",", "1.9327408835289342`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14.547578108480486`", ",", "1.3546677673561926`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16.19206824459372`", ",", "1.2033330698436162`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18.022455152500005`", ",", "1.4373292712816737`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27.660527949179013`", ",", "3.1042837735271956`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"36.15259990110481`", ",", "5.955518994900157`*^-13"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"49.85106244585516`", ",", "1.630116523110925`*^-12"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"76.51048064273164`", ",", "5.023016794450904`*^-12"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"105.50081484365525`", ",", "1.458771057777212`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"145.47578108480485`", ",", "3.7632467996058756`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"200.5975301100417`", ",", "1.092912036567834`*^-10"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"276.6052794917901`", ",", "3.1740058074318725`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"402.3936908624892`", ",", "1.3151371960322102`*^-9"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"687.3996431179507`", ",", "1.1092158766236309`*^-8"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1000.`", ",", "6.180118244789868`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1307.0104796093688`", ",", "2.274642677684728`*^-7"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1708.276393808712`", ",", "8.88286485321838`*^-7"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2116.320288223407`", ",", "2.9041731642003776`*^-6"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]\[Phi]", "=", 
     FractionBox[
      SuperscriptBox["10", 
       RowBox[{"-", "2."}]], "16"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCMB", "=", "60"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["0.05", "Mpc"], "/.", 
        RowBox[{"Mpc", "\[Rule]", 
         RowBox[{"3.086", "*", 
          SuperscriptBox["10", "19"], "km"}]}]}], "/.", 
       RowBox[{"km", "\[Rule]", 
        FractionBox["s", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", "8"]}]]}]}], "/.", 
      RowBox[{"s", "\[Rule]", 
       FractionBox["1", "Hz"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fp", "=", 
     RowBox[{
      FractionBox["kp", 
       RowBox[{"2", "\[Pi]"}]], "/.", 
      RowBox[{"Hz", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"h", 
          FractionBox[
           RowBox[{"100", "km"}], 
           RowBox[{"s", "*", "Mpc"}]]}], "/.", 
         RowBox[{"Mpc", "\[Rule]", 
          RowBox[{"3.086", "*", 
           SuperscriptBox["10", "19"], "km"}]}]}], "/.", 
        RowBox[{"km", "\[Rule]", 
         FractionBox["s", 
          RowBox[{"3", "*", 
           SuperscriptBox["10", "8"]}]]}]}], "/.", 
       RowBox[{"s", "\[Rule]", 
        FractionBox["1", "Hz"]}]}], "/.", 
      RowBox[{"Hz", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]mat", "=", 
     FractionBox["0.142", 
      SuperscriptBox["h", "2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]rad", "=", 
     FractionBox[
      RowBox[{"4.18", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "5"}]]}], 
      SuperscriptBox["h", "2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"feq", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"H0", "*", "\[CapitalOmega]mat"}], 
       RowBox[{"\[Pi]", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[CapitalOmega]rad"}]]}]], "/.", 
      RowBox[{"Hz", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]gwh2prim", "[", 
      RowBox[{"f_", ",", "rr_", ",", "nT_"}], "]"}], "=", 
     RowBox[{
      FractionBox["3", "128"], 
      RowBox[{"(", 
       RowBox[{"4.18", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], ")"}], "rr", 
      RowBox[{"(", 
       RowBox[{"2.2", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["f", "fp"], ")"}], "nT"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["feq", "f"], ")"}], "2"]}], "+", 
        RowBox[{
         FractionBox["4", "9"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "-", "1"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fmin", "=", 
     FractionBox["H0", 
      RowBox[{"2", "\[Pi]"}]]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Frequency", " ", "in", " ", "Hz", " ", "for", " ", "Hubble", " ", 
     "scale"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fmax", "=", 
     SuperscriptBox["10", "5."]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"LISAA2M5short", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"LISAA2M5", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"LISAA2M5", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", "LISAA2M5", "]"}], "-", "2"}]}], "}"}]}], 
      "]"}]}], "*)"}], "\n", 
   RowBox[{"BBOsens1", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BBOsens", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"BBOsens", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"BBOsens2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BBOsens", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"BBOsens", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "10", ",", 
        RowBox[{
         RowBox[{"Length", "[", "BBOsens", "]"}], "-", "1"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.824377874226761*^9, 3.824378126947463*^9}, {
   3.824378315828945*^9, 3.824378317165347*^9}, 3.8243784272595243`*^9, {
   3.824378533305958*^9, 3.824378543477244*^9}, 3.8243785888123693`*^9, {
   3.824378731925955*^9, 3.824378800135157*^9}, {3.824380899785616*^9, 
   3.8243809225759363`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5e84264b-e26a-48e2-b292-76a69ac8b27d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.008984385372349017`", ",", "1.7041634793060102`*^-14"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.015347813444464122`", ",", "1.`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.02766052794917907`", ",", "5.53051116366538`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.040239369086249005`", ",", "3.8763629797811534`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.05853853648181813`", ",", "2.7169622312197133`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.08984385372349017`", ",", "2.1438268734098774`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.14547578108480486`", ",", "2.8827506182717273`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.19013837040719794`", ",", "4.9126783236054985`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.2355553775260732`", ",", "8.372006984666798`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.2766052794917907`", ",", "1.3446751013464767`*^-14"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.824286983406794*^9, 3.824378148500319*^9, 3.824378317750966*^9, 
   3.82437842805161*^9, {3.824378534536393*^9, 3.824378543768903*^9}, 
   3.8243785898532667`*^9, {3.8243787613942957`*^9, 3.824378800682188*^9}, {
   3.824380900656878*^9, 3.8243809228379517`*^9}, 3.8246476169454937`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"6a641d0a-ed0a-4cc9-aadb-1d60631adfbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.2766052794917907`", ",", "1.3446751013464767`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.34267602534331587`", ",", "2.431375801536734`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.42452862273938613`", ",", "4.94918584401086`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.5548633588145087`", ",", "1.2033330698436162`*^-13"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.80719180518879`", ",", "4.42896502577958`*^-13"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"1.2388629239937776`", ",", "2.065915434083099`*^-12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.708276393808712`", ",", "8.067749620268792`*^-12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2.621830740375804`", ",", "4.236523758708778`*^-11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4.023936908624893`", ",", "3.791212564974`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.252122247218162`", ",", "6.508858393534724`*^-9"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.824286983406794*^9, 3.824378148500319*^9, 3.824378317750966*^9, 
   3.82437842805161*^9, {3.824378534536393*^9, 3.824378543768903*^9}, 
   3.8243785898532667`*^9, {3.8243787613942957`*^9, 3.824378800682188*^9}, {
   3.824380900656878*^9, 3.8243809228379517`*^9}, 3.824647616962185*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"5e5459b8-d5de-471b-ac42-237bc5e77662"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"PTAcomb", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
        RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.3", ",", "Red"}], "]"}], "}"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "13.999"}]], ",", 
             SuperscriptBox["10", "3.8"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "17.5"}]], ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "5."}]]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", "12"}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<f / Hz\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \
\(GW\)]\)\!\(\*SuperscriptBox[\(h\), \(2\)]\)\>\"", ",", "12", ",", "Bold"}], 
            "]"}]}], "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", "12", "}"}]}]}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<GWs at Distinct Scales, \!\(\*SubscriptBox[\(f\), \(NL\)]\)=3\
\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}]}], "*)"}], "]"}],
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"LISAcurrent", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Filling", "\[Rule]", ".1"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.2", ",", "Blue"}], "]"}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"SKA", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.4", ",", "Red"}], "]"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"LISAcurrent", ",", "BBOsens1"}], "}"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], "}"}]}], 
        ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Filling", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"1", "\[Rule]", 
           RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.2", ",", "Magenta"}], "]"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"BBOsens2", ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
        RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.2", ",", "Magenta"}], "]"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"CEsens", ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
        RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Opacity", "[", 
           RowBox[{"0.3", ",", 
            RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], "}"}]}]}], "]"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Arrowheads", "[", "Small", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "11.6"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "12.4"}]]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "11"}]]}], "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "13.2"}]]}], "]"}]}], "}"}]}], "}"}], "]"}]}],
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Arrowheads", "[", "Small", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", "3", "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "14.2"}]]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", "0.09", "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "13."}]]}], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Arrowheads", "[", "Small", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "4"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "16.75"}]]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", "0.06", "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "15.4"}]]}], "]"}]}], "}"}]}], "}"}], "]"}]}],
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{"Arrowheads", "[", "Small", "]"}], ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "4"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "16.75"}]]}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "7.22"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "14.5"}]]}], "]"}]}], "}"}]}], "}"}], "]"}]}],
           "}"}], "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Red", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "13.1"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6.0"}]], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "11.85"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6."}]], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Blue", ",", "Dotted", ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "13.1"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "7.32"}]], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "11.85"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "7.32"}]], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Thick", ",", "Dashed", ",", 
           RowBox[{"Darker", "[", "Green", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "13.1"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "8.7"}]], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "11.85"}]], "]"}], ",", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "8.7"}]], "]"}]}], "}"}]}], "}"}], "]"}]}], 
          "}"}], "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(GW\)]\)\>\"", ",", 
             
             RowBox[{"FontSize", "\[Rule]", "11"}], ",", "Black"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "11.2"}]]}], "]"}], ",", 
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalOmega]\), \(GW\), \
\(G\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "11"}], ",", "Black"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "11.2"}]]}], "]"}], ",", 
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "7.3"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[\(\[CapitalOmega]\), \(GW\), \(NG\)]\
\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "11"}], ",", "Black"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "11.2"}]]}], "]"}], ",", 
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "8.7"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\[ScriptCapitalA]=\!\(\*SuperscriptBox[\(10\), \
\(-2\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "12"}]], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "11.3"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(NL\)]\)=3\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "12"}]], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"0.15", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "11.3"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], ",",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\[ScriptCapitalA]=3\[CenterDot]\!\(\*SuperscriptBox[\(10\), \
\(-3\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "50", "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "14.3"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(NL\)]\)=\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "10", "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1.05", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "15.5"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SqrtBox[\(30\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", "200", "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1.05", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "15.5"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], ",",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\[ScriptCapitalA]=\!\(\*SuperscriptBox[\(10\), \
\(-4\)]\)\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "2.65"}]], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "16.15"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(f\), \(NL\)]\)=30\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "8.5"}], ",", "Black", ",", 
             "Bold"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Log", "[", 
              SuperscriptBox["10", 
               RowBox[{"-", "3.2"}]], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "*", 
               SuperscriptBox["10", 
                RowBox[{"-", "17.0"}]]}], "]"}]}], "}"}]}], "]"}], "]"}], 
        ","}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<SKA\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "14.5"}], ",", "Purple", ",", 
           "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "6.5"}]], "]"}], ",", 
           RowBox[{"Log", "[", 
            SuperscriptBox["10", 
             RowBox[{"-", "6.65"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<PTA\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "14.5"}], ",", "Purple", ",", 
           "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", " ", 
            RowBox[{"3", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "7.35"}]]}], "]"}], ",", 
           RowBox[{"Log", "[", 
            SuperscriptBox["10", 
             RowBox[{"-", "5.45"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<LISA \>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "14.5"}], ",", "Purple", ",", 
           "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"2", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "4.8"}]]}], "]"}], ",", 
           RowBox[{"Log", "[", 
            SuperscriptBox["10", 
             RowBox[{"-", "9."}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<BBO\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "14.5"}], ",", "Purple", ",", 
           "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "*", 
             SuperscriptBox["10", 
              RowBox[{"-", "0.15"}]]}], "]"}], ",", 
           RowBox[{"Log", "[", 
            SuperscriptBox["10", 
             RowBox[{"-", "9.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<CE\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "14.5"}], ",", "Purple", ",", 
           "Bold"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "*", 
             SuperscriptBox["10", "2.3"]}], "]"}], ",", 
           RowBox[{"Log", "[", 
            SuperscriptBox["10", 
             RowBox[{"-", "7.2"}]], "]"}]}], "}"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.748144877623397*^9, 3.748144880393878*^9}, {
   3.7481449680849457`*^9, 3.748144998719824*^9}, {3.748145113286861*^9, 
   3.74814512802952*^9}, {3.748145368407917*^9, 3.748145406281576*^9}, {
   3.748145711184164*^9, 3.74814571156238*^9}, {3.748189751478428*^9, 
   3.748189778942597*^9}, {3.748189949572122*^9, 3.748189950297738*^9}, {
   3.7481901884524384`*^9, 3.748190259686521*^9}, {3.748190306686743*^9, 
   3.748190335109742*^9}, {3.7481908480310507`*^9, 3.748190848627802*^9}, {
   3.750579194398727*^9, 3.7505792048973293`*^9}, {3.751460856740945*^9, 
   3.751460857427703*^9}, {3.824286858435389*^9, 3.824286887599394*^9}, {
   3.82428693707928*^9, 3.8242871619254227`*^9}, {3.824287262969516*^9, 
   3.8242872679742203`*^9}, 3.8242878534560413`*^9, {3.82437813205942*^9, 
   3.8243781448615*^9}, {3.824378179880003*^9, 3.824378183038561*^9}, {
   3.824378458466558*^9, 3.824378460710823*^9}, {3.8243786574676523`*^9, 
   3.824378681226512*^9}, {3.8243787639200153`*^9, 3.824378764323337*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"81aee766-897f-4991-ae89-2f4db2faeab0"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJztklss1QEcx3UUKooQy8jtOFH431jYKFGH0zC5JbeUS+SSW6eaWhsl0qZ4
iDk5SlYx5HaU9EWkrZaQ0kFlKNEcSS7rJD3gwavHHn777fPy22/7fPSCY9xD
WDIyMgcW5t/eZpxEHdJjcOR+oYlAjoNFFip2apX6MuD2+bD6FBik50UMEZYM
ErNsOkIlNBJMWGVVKgxuO+oUSt7R8Ku7yd/9nUb7rEzc2ac0HLikfX0bjcww
60q7YhqBox1qx5oZKKvMDTzLoMEfapZndzLIflS3xTmWhsUOoqfhIwON42fs
X3ss8GcIbw0yyFOyivOwoiGiNgc69zLQqZ0R9mjT2D9/KUu/nEFhkOhNAIuG
wM5aYBrBgL2Bv2ZwmIK3p6Gr2R8ao0eDeae7KTwQ1is4Lvwnzs+una6i0JaZ
q/i2gMaLnlYD/g0KXIU20fs9NJjyJMzwKZTYGl0ZnqRQe9hSkuxPwUV7fOhg
OAUb2V/bZe0pJCvluOV+ItFQUu2aZkQhJTVt7kskCXuvxAtKGylkSM/dsZgm
0DLPlF0fJ5GppiYfGEPA6d7Pfo0uEjzNlLlgoTleuldtyheRCFNr4qvwzeD2
O95WP5/EN43YMrGtKbqK6OjiiyTkvgYwlt074e06mb8rdOFedLBi44Txki91
z+rHFZGsFf4GeJRpvSoJp4aJyz84nFX3Oe1QzhNHEyv6WeQpjlTQH0QusZKB
3nnZrcscHrW+0lx5mf/3sbp9iGcevqpwJuHdFKXacFcdAYVxUktzElwflxFp
DntFHyFTE357ZwiwnxTMitlGGBFUXG3tJXBtn2bLcw4bJ7mn6nmNBJxT+TW+
6wwhmSDG2osIpMdX1KSP6SMhT6LllU6grDSF9yFZd6kP2RNr68L9dfEX1CAm
4A==
     "], {{
       {RGBColor[1, 0, 0], Opacity[0.3], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[{{41, 40, 31}}], 
          PolygonBox[{{39, 38, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15,
            16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
           28}}]}]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], LineBox[{38, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 39}], 
        LineBox[{40, 31, 41}]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdlnk01fkbxy11LZX1uq4l7nVvZJl0d/fe71XDoF+lxdIyqSxJTYgcphok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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{157, 158, 159, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
          112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
          125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
          138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
          151, 152, 153, 154, 155, 156}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxtlXs0lekex6UyReRWInK/s+39vq/Ldtl7v62RSCWhxGbsqKWyhCE2pumC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     "], {{
       {RGBColor[1, 0, 0], Opacity[0.4], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{105, 106, 107, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105}]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdWXk4Vf/XvaZrzJRZcQ0lKvPsXk6JRBpkSkIKlTnfSkVJZSiZolKSkCSU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     
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[1, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl0lV4EAQUBtCNRpESpZFGUJDukkbJUdJKCSxhIzZiG83oEnyhU1G6O1Ua
lO7uFFCaw8fDuff1v9/9c3UIDwpLFBAQEMhnxnR7BjOZxWzmMJd5zGcBC1nE
L/zKYn7jd5awlGUsZwUrWcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nFbv7gT/5i
D3vZx34OcJBDHOYIf/MPRznGcU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb
3OYOd7nHfR7wkEf8y2Oe8JT/+J9nPOcFL3nFa94EvH9IIIlITBKSkozkpCAl
H/AhqfiI1KQhLelIz8dk4BM+JSOZyEwWspKN7OQIfN+DnOQiN3nISz7yU4DP
KUghvuBLClOEryhKMYpTgpKUojRlKEs5ylOBilSiMlWoytdUozo1qEktalOH
unzDt9SjPg1oSCMaE0QTmtKM5rTgO1rSita0oS3taM/3/EAHOtKJznThR7rS
je4EE0IoYYQTQQ96EkkUvehNH/oSTQz96M8ABhJLHPEMYjBDGMowhjOCBH5W
lWlM5SemMJlJTGQC4xnHWMYwmlEkMJIRDGcYQxnCYAYRTxyxDGQA/elHDNH0
pQ+96UUUkfSkBxGEE0YoIQTTnW50fZfDLW8BbXuP/g==
          
          "]]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0WlXDAAUgOFRKoRKIiU1lQqFFBKiQqtWOylToWQmLbKkkCIlkS1x+qs9
8+E576d7zr3nBkORjvCmQCCwTrQxxLKZOOJJYAtb2UYi29nBTpJIJoVdpLKb
NPawl3T2kUEm+8niANnkECSXPPI5SAGFFHGIwxyhmBKOcozjlHKCMso5ySlO
U8EZKjnLOc5TxQUuUk0NtVziMleoo54GGmmimau00Eob7XTQyTWuc4Ob3OI2
d7jLPbq4Tzc9PCBEL33085BHzHvOYx1gkCcM8ZQwEYZ5xgijjDHOcyZ4wUte
8ZpJ3jDFNG95x3tm+MAsc3zkU3QPPrPAIl9Y4ivLfOM7K/zgJ7/4zR9Wo/Nu
+atr/OM/G4w8M9s=
         "]]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt02N3FgAAhuF32WvZtVq2zaWtpWXXMpdt/4q1lm3btm3bxtU5fbj+wP2c
JzQmNnpIUCAQeEEc84hnPgksYCGLWMwSlrKM5axgJatYzRrWso71bGAjm9jM
Frayje3sYCe72M0e9rKP/RzgIIc4zBGOcozjnOAkpzjNGc5yjvNc4CKXuMwV
rnKN69zgJre4zR3uco/7POAhj3jME57yjOf/u73kFa95w1ve8Z4PfOQTn/nC
V77xnR/85Be/+UPAIEEkIjFJSEoykpOClKQiNWlISzqCSU8IGchIJjKThaxk
Izs5yEkucpOHvOQjlPwUIIyCFKIwRShKMYpTgpKUojRlKEs5ylOBilSiMlWo
SjWqU4Oa1KI2dahLPcKpTwMa0ojGRBBJE6JoSjOa04KWRNOK1rShLe1oTwc6
0onOdKEr3ehOD2LoSS9604e+9KM/AxjIIAbz70ixDGUYwxnBSEYxmjGMZRzj
mcBEJjGZKUxlGtOZwUxmMZs5zOUvEpZ2mQ==
         "]]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdV3k01dv7lqmUMQ0qDYTUNWU48/lsUmggU4Moc2l2S1GaFKmoKy4SSWTI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     "], {{
       {RGBColor[1, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{235, 236, 237, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
          112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
          125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
          138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
          151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
          164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
          177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
          190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
          203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 
          216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 
          229, 230, 231, 232, 233, 234}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196,
          197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 
         210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223,
          224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 
         235}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxdenk0Ve8Xt/Gap2ueFco8u/PpboWQEGUuUooGcxORMoSEUKK5pAFFhiSx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     "], {{
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Opacity[0.3], EdgeForm[
        None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1VOwGAYQBdDYtpMX27adxjYa22zMNrYa27aNxrZts+l5048zc2fv387s
bECTDlXaBwsSJEhQCgkFKBjs/xw4C+yCE4KQhCI0YQhLOMITgYhEIjJRiEo0
ohODmMQiNnGISzzik4CEJCIxSQggKclITgpSkorUpCEt6UhPBjKSicxkISvZ
yE4OcpKL3OQhL/nITwEKBu6BwhShKMUoTglKUorSlKEs5ShPBX6jIpWoTBWq
Uo3q1KAmtahNHepSj/o0oCGNaEwTmtKM32lOC1rSita0oS3taE8HOtKJznSh
K93oTg960ove9KEv/fiD/gxgIIMYzBCGMozhjGAko/iTvxjNGMYyjvFMYCKT
mMwUpjKN6cxgJrOYzd/MYS7zmM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjay
ic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU7yD6c4zRnOco7zXOAi
l7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf
+MwXvvKN7/zgJ//yi8DjD0owghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jE
IjZxiEs84pOAhCQiMUkIICnJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKS
i9zkIS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBX6jIpWoTBWqUo3q1KAm
tahNHepSj/o0oCGNaEwTmtKM32lOC1rSita0oS3taE8HOtKJznShK93oTg96
0ove9KEv/fiD/gxgIIMYzBCGMozhjGAko/iTvxjNGMYyjvFMYCKTmMwUpjKN
6cxgJrOYzd/MYS7zmM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjayic1sYSvb
2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU7yD6c4zRnOco7zXOAil7jMFa5y
jevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf+MwXvvKN
7/zgJ//yi8DHH5RgBCcEIQlFaMIQlnCEJwIRiURkohCVaEQnBjGJRWziEJd4
xCcBCUlEYpIQQFKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17y
kZ//AJuXCmY=
          "]]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl1kO0GAYQBdAf27Ztm40b225s22jspLFtm23c2LZtJ73/dHHPW8/izUyS
xu0rtwsSEBBQIGhAQGCKgGAEJwQhCUVowhCWcIQnAhGJRGSiEJVoRCcGMYlF
bOIQl3jEJwEJSURikpCUZCQnBSlJRWrSkJZ0pCcDGclEZrKQlWxkJwc5yUVu
8pCXfOQPnJmCFKIwRSjKbxSjOCUoSSlKU4bfKUs5ylOBilSiMlWoSjWqU4Oa
1KI2dahLPerTgIY0ojFNaMofNKM5LWhJK1rThra0oz0d6EgnOtOFrnSjOz3o
SS9604e+9KM/AxjIIAYzhKEMYzh/MoKRjGI0YxjLOMYzgYlMYjJTmMo0/mI6
M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9G9jIJjazha1sYzs7
2MkudrOHvexjPwf4m384yCEOc4SjHOM4/3KCk5ziNGc4yznOc4GLXOIyV7jK
Na5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgY984jNf+Mo3
vvODn/wisPxBCEowghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZxiEs8
4pOAhCQiMUlISjKSk4KUpCI1aUhLOtKTgYxkIjNZyEo2spODnOQiN3nISz7y
U4CCFKIwRSjKbxSjOCUoSSlKU4bfKUs5ylOBilSiMlWoSjWqU4Oa1KI2dahL
PerTgIY0ojFNaMofNKM5LWhJK1rThrYELu/2dKAjnehMF7rSje70oCe96E0f
+tKP/gxgIIMYzBCGMozh/MkIRjKK0YxhLOMYzwQmMonJTGEq0/iL6cxgJrOY
zRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2so3t7GAnu9jN
Hvayj/0c4G/+4SCHOMwRjnKM4/zLCU5yitOc4SznOM8FLnKJy1zhKte4zg1u
covb3OEu97jPAx7yiMc84SnPeM4LXvKK17zhLe94zwc+8onPfOEr3/jOD37y
i8DDH4SgBCM4IQhJKEIThrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+CUhI
IhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkI3/Q/3+e
/wDGfgnh
         "]]}}}], {{}, {}}}, InsetBox[
    StyleBox["\<\"SKA\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->14.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-14.966803104461297, -15.312190868410404}], InsetBox[
    StyleBox["\<\"PTA\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->14.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-15.825388144838126, -12.54908875681755}], InsetBox[
    StyleBox["\<\"LISA \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->14.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-10.359261265811474, -20.72326583694641}], InsetBox[
    StyleBox["\<\"BBO\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->14.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-0.34538776394910686, -21.874558383443436}], InsetBox[
    StyleBox["\<\"CE\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->14.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {5.295945713886304, -16.578612669557128}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-32.23388871682365, -40.2952391273958},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \
\\(GW\\)]\\)\\!\\(\\*SuperscriptBox[\\(h\\), \\(2\\)]\\)\"", 12, Bold, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"f / Hz\"", 12, Bold, StripOnInput -> False], 
      TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-36.841361487904734`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{-27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  LabelStyle->12,
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{-32.23388871682365, 
   8.749823353377373}, {-40.2952391273958, -11.512925464970229`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.8243787649499207`*^9, 3.824378801597818*^9}, {
   3.824380901996379*^9, 3.824380923926675*^9}, 3.824647617554214*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b512dd17-340e-4b21-a366-1ee34c021130"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.824378718324216*^9, 3.824378718366974*^9}, 
   3.824378781933731*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c82e1faf-b401-45aa-8a02-49ae1a34d54e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Mass", " ", "of", " ", "PBH", " ", "as", " ", "a", " ", "function", " ", 
    "of", " ", "wavenumber", " ", "k"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aeq", "=", 
     FractionBox["1", "3393"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ORh2", "=", 
     RowBox[{"0.1426", "aeq"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Msolar", "=", 
     RowBox[{"1.116", "*", 
      SuperscriptBox["10", "57"], "GEV"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MPL", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"1.22", "*", 
        SuperscriptBox["10", "19"]}], 
       SqrtBox[
        RowBox[{"8", "\[Pi]"}]]], "GEV"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Megapc", "=", 
     FractionBox[
      RowBox[{"1.5637", "*", 
       SuperscriptBox["10", "38"]}], "GEV"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"keq", "=", 
     RowBox[{"0.01", 
      SuperscriptBox["Megapc", 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MEQ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"8", "\[Pi]"}], "3"], 
          FractionBox["ORh2", 
           SuperscriptBox["h", "2"]], "3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"100", "h", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["km", "s"], 
               SuperscriptBox["Megapc", 
                RowBox[{"-", "1"}]]}], ")"}]}], ")"}], "2"], 
          SuperscriptBox["MPL", "2"]}], 
         RowBox[{"aeq", " ", 
          SuperscriptBox["keq", "3"]}]], "]"}], "/.", 
       RowBox[{"s", "\[Rule]", 
        RowBox[{"3", "*", 
         SuperscriptBox["10", "5"], "km"}]}]}], "/.", 
      RowBox[{"GEV", "\[Rule]", 
       FractionBox["Msun", 
        RowBox[{"1.116", "*", 
         SuperscriptBox["10", "57"]}]]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           FractionBox[
            RowBox[{
             FractionBox[
              RowBox[{"8", "\[Pi]"}], "3"], 
             FractionBox["ORh2", 
              SuperscriptBox["h", "2"]], "3", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"100", "h", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["km", "s"], 
                  SuperscriptBox["Megapc", 
                   RowBox[{"-", "1"}]]}], ")"}]}], ")"}], "2"], 
             SuperscriptBox["MPL", "2"]}], 
            RowBox[{"aeq", " ", 
             SuperscriptBox["keq", "3"]}]], "]"}], "/.", 
          RowBox[{"s", "\[Rule]", 
           RowBox[{"3", "*", 
            SuperscriptBox["10", "5"], "km"}]}]}], "/.", 
         RowBox[{"GEV", "\[Rule]", 
          FractionBox["Msun", 
           RowBox[{"1.116", "*", 
            SuperscriptBox["10", "57"]}]]}]}], ")"}], 
       SqrtBox["2"], "\[Gamma]", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["g", "3.94"], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["T", 
          RowBox[{"0.8", "*", 
           SuperscriptBox["10", 
            RowBox[{"-", "6"}]], "MEV"}]], ")"}], 
        RowBox[{"-", "2"}]]}], "/.", 
      RowBox[{"g", "\[Rule]", 
       RowBox[{"10.75", "gnor"}]}]}], "/.", 
     RowBox[{"T", "\[Rule]", 
      RowBox[{"TMEV", "*", "MEV"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"Print", "[", "\"\<Mass of PBH :\>\"", "]"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[Gamma]\[Gamma]", 
       SqrtBox["2"]], "MEQ", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["geq", "g"], ")"}], 
       RowBox[{"1", "/", "6"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["0.01", 
         RowBox[{
          SuperscriptBox["10", "6"], "kMpcinv"}]], ")"}], "2"]}], "/.", 
     RowBox[{"geq", "\[Rule]", "3.94"}]}], "/.", 
    RowBox[{"g", "\[Rule]", 
     RowBox[{"10.75", "gnorm10"}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.704216704087439*^9, 3.704216754625927*^9}, {
   3.7042171919644814`*^9, 3.704217254768757*^9}, {3.704217348044832*^9, 
   3.7042174114896584`*^9}, {3.704217780955099*^9, 3.704217789627165*^9}, {
   3.704299662121202*^9, 3.704299686094451*^9}, {3.704305333451709*^9, 
   3.704305387012141*^9}, {3.704305419112707*^9, 3.704305448652422*^9}, {
   3.70430567633782*^9, 3.7043057024899883`*^9}, {3.704357507476329*^9, 
   3.704357508960116*^9}, {3.704561598022684*^9, 3.7045616155414352`*^9}, {
   3.7045616499918947`*^9, 3.704561656272431*^9}, 3.7045618172277184`*^9, {
   3.704561973050084*^9, 3.70456198073288*^9}, 3.704731066550291*^9, {
   3.7047314123350887`*^9, 3.7047314125100517`*^9}, {3.706551022628224*^9, 
   3.706551055265316*^9}, {3.7065510865044737`*^9, 3.706551119287016*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"315f3a14-7c78-4082-9e5c-30810ddb99e0"],

Cell[BoxData["\<\"Mass of PBH :\"\>"], "Print",
 CellChangeTimes->{3.824287434447801*^9, 3.8243786033617764`*^9, 
  3.8243788047651854`*^9, 3.824380928864057*^9, 3.824647617795186*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d512bb3d-a5da-40de-b07c-400562f92b66"],

Cell[BoxData[
 FractionBox[
  RowBox[{"19.766004083614742`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["1", "gnorm10"], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", "Msun", " ", "\[Gamma]\[Gamma]"}], 
  SuperscriptBox["kMpcinv", "2"]]], "Output",
 CellChangeTimes->{3.824287434449871*^9, 3.82437860336799*^9, 
  3.8243788047706947`*^9, 3.824380928869967*^9, 3.824647617797614*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8eb617f3-f717-4399-ae66-45d4326d031e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"HERE", " ", "SET", " ", 
    RowBox[{"PARAMETERS", ":"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NCMB", "=", "60."}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rvac", "=", "0.01"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "determines", " ", 
     SubscriptBox["H", "inf"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nsm1", "=", 
     RowBox[{"-", "0.035"}]}], ";"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Scalar", " ", "spectral", " ", "tilt", " ", 
      SubscriptBox["n", "s"]}], "-", 
     RowBox[{
     "1", " ", "of", " ", "the", " ", "vacuum", " ", "scalar", " ", 
      "perturbations"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fpeak", "=", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "9."}]]}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Peak", " ", "frequency", " ", "of", " ", "the", " ", "sourced", " ", 
     "GW", " ", "in", " ", "Hz"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fpeak2", "=", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "3."}]]}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Peak2", " ", "frequency", " ", "of", " ", "the", " ", "sourced", " ", 
     "GW", " ", "in", " ", "Hz"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fpeak3", "=", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", "1."]}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Peak3", " ", "frequency", " ", "of", " ", "the", " ", "sourced", " ", 
     "GW", " ", "in", " ", "Hz"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Two", " ", "understand", " ", "the", " ", "following", " ", "two", " ", 
      "factors"}], ",", " ", 
     RowBox[{"keep", " ", "into", " ", "account", " ", "that"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalOmega]", "BH"], " ", "~"}], " ", "\\", "int"}], 
     "  ", "d", " ", "ln", " ", "M", "  ", "*", " ", "beta", 
     RowBox[{"(", "M", ")"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "IN", " ", "THIS", " ", "STUDY", " ", "EVOLUTIONARY", " ", "EFFECTS", 
       " ", "ARE", " ", 
       RowBox[{"ENGLECTED", ":", " ", 
        RowBox[{"IE", " ", "ACCRETION"}]}]}], "=", "1"}], ",", " ", 
     RowBox[{"MERGING", "=", "1"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]c1", "=", "1"}], ";"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{"Critical", " ", "density", " ", "for", " ", "collapse"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", "0.2"}], ";"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Efficiency", " ", "factor", " ", "at", " ", "formation"}], " ", 
     "=", " ", 
     RowBox[{"Mass", " ", "into", " ", "BH", " ", "at", " ", 
      RowBox[{"formation", " ", "/", " ", "Mass"}], " ", "inside", " ", 
      "horizon"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"END", " ", "OF", " ", "PARAMETER", " ", "SETTING"}], " ", "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pz0", "=", 
     RowBox[{"2.2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "9"}]]}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Vacuum", " ", "Scalar", " ", "PS", " ", "at", " ", "CMB", " ", 
     "scales"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hinf", "=", 
     RowBox[{"2.54", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["rvac", "0.01"], ")"}], 
       RowBox[{"1", "/", "2"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["Pz0", 
         RowBox[{"2.2", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]]}]], ")"}], 
       RowBox[{"1", "/", "2"}]]}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Hubble", " ", "rate", " ", "at", " ", "N"}], " ", "=", " ", 
     RowBox[{"NCMB", " ", "in", " ", "units", " ", "of", " ", 
      SuperscriptBox["10", 
       RowBox[{"13", " "}]], "GeV"}]}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]\[Phi]", "=", 
     FractionBox["rvac", "16."]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Controls", " ", "change", " ", "of", " ", "H", " ", "during", " ", 
     "inflation"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "FemtoLensing", " ", "from", " ", "Figure", " ", "3", " ", "of", " ", 
      "1705.04861"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"kepler", "+", "microlensing"}], ")"}], " ", "Figure", " ", 
       "3", " ", "of", " ", "1607.06077"}], "  ", "+", " ", 
      RowBox[{
      "CMB", " ", "from", " ", "Figure", " ", "13", " ", "of", " ", 
       "1612.05644"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"This", " ", "is", " ", "converted", " ", "from", " ", 
       RowBox[{"{", 
        RowBox[{"M", ",", "f"}], "}"}], " ", "to", " ", 
       RowBox[{"{", 
        RowBox[{"M", ",", "\[Beta]"}], "}"}], " ", "using", " ", "eq", " ", 
       "F", ".5", " ", "in", " ", "XXX", " ", "and", " ", "taking", " ", 
       SubscriptBox["\[CapitalOmega]", "DM"], 
       SuperscriptBox["h", "2"]}], "=", "0.12"}], ",", " ", 
     RowBox[{
      SubscriptBox["g", "*"], "=", "10.75"}]}], "  ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", " ", "[", "grams", "]"}], " ", ",", " ", "\[Beta]"}], 
     "}"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"COMB\[Beta]", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "*", 
          SuperscriptBox["10", "13."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "23."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "*", 
          SuperscriptBox["10", "14."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "25."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "*", 
          SuperscriptBox["10", "14."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "26."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", "*", 
          SuperscriptBox["10", "14."]}], ",", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "28."}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", "*", 
          SuperscriptBox["10", "14."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "26."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "*", 
          SuperscriptBox["10", "15."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "24."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox["10", "15."]}], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "23."}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", "16."], ",", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "21."}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "*", 
          SuperscriptBox["10", "16."]}], ",", 
         RowBox[{"3", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "20."}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.06348092740416`*^17", ",", "4.13050157462591`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.3088693800637664`*^17", ",", "4.8986551339214283`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.110194180705014`*^17", ",", "1.0540121337502574`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.060542165732792`*^17", ",", "5.265844295126559`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.524317658030646`*^17", ",", "3.8474787848588864`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.0109593642382481`*^18", ",", "3.3235599331479102`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.686381858573251`*^18", ",", "3.7041642473055924`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.371942024675339`*^18", ",", "3.95396301237035`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.565118804414246`*^18", ",", "6.728983987762792`*^-18"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.5830993300297654`*^19", ",", "2.4032282656066492`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.1876273276092514`*^19", ",", "9.308311407299155`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.4219418864624863`*^20", ",", "2.6233021821757004`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.813054484210473`*^20", ",", "5.989110449862735`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.9566377655683246`*^20", ",", "1.0823387955682476`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.6924576962845245`*^20", ",", "1.6165732371665203`*^-15"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.4219418864624848`*^24", ",", "8.898895879605373`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.094325795144336`*^24", ",", "8.731621210583836`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.850163573240304`*^24", ",", "7.191059597305655`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.991550735327611`*^25", ",", "8.486739836710976`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.2817895056841851`*^26", ",", "3.9216625788426286`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.848248559569056`*^26", ",", "2.5732182667933275`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.0372447103322615`*^27", ",", "4.015303960362567`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.0444025524245678`*^29", ",", "2.5000814853663927`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.111056360191909`*^30", ",", "7.473308347483689`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.8640014643011485`*^31", ",", "1.8959442814027313`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.597919433025591`*^32", ",", "1.1583737454540733`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.942984536067811`*^33", ",", "1.0483624124196818`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.2924577878040136`*^34", ",", "4.130763296193095`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.9337846695552975`*^34", ",", "7.619422280028954`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.2121544257122653`*^35", ",", "2.3323792946227488`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.`*^35", ",", "3.3374148917907244`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.0237728630191595`*^35", ",", "6.521076430133794`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.2331900037229642`*^36", ",", "1.4627275666897927`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.027122496872414`*^36", ",", "3.2810103627482635`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.14760555608226`*^36", ",", "7.151287290931036`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.`*^37", ",", "2.0838417979926188`*^-11"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intCOMB\[Beta]", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", "COMB\[Beta]"}], "]"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Consider", " ", "a", " ", "mode", " ", "that", " ", "forms", " ", "a", 
     " ", "PBH", " ", "of", " ", "mass", " ", "M"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "This", " ", "mode", " ", "exits", " ", "the", " ", "horizon", " ", "at",
       " ", "N", " ", "e"}], "-", 
     RowBox[{"folds", " ", "before", " ", "the", " ", "end", " ", "of", " ", 
      RowBox[{"inflation", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "denote", " ", "by", " ", "mN", " ", "the", " ", "number", 
      " ", "of", " ", "e"}], "-", 
     RowBox[{"folds", " ", "with", " ", "a", " ", "minus", " ", 
      RowBox[{"sign", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "relation", " ", "between", " ", "M", " ", "and", " ", "mN", 
     " ", 
     RowBox[{"is", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{"mN", "=", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"NCMB", " ", "+", " ", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"M", "/", "g"}], 
           RowBox[{
            SuperscriptBox["10", "52"], "\[Gamma]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox[
               RowBox[{"kcmb", " "}], 
               RowBox[{"0.002", " ", 
                SuperscriptBox["Mpc", 
                 RowBox[{"-", "1"}]]}]], ")"}], 
             RowBox[{"-", "2"}]]}]], "]"}]}]}], ")"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mNtab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"NCMB", " ", "+", " ", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["10", "x"], 
             RowBox[{
              SuperscriptBox["10", "52"], "\[Gamma]", " "}]], "]"}]}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"5", "*", 
            SuperscriptBox["10", "13"]}]}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"2", "*", 
            SuperscriptBox["10", 
             RowBox[{"4", "+", "33"}]]}]}], "]"}], ",", "0.1"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"In", " ", "the", " ", "following", " ", "relation"}], ",", " ", 
     
     RowBox[{
     "the", " ", "limiting", " ", "value", " ", "of", " ", "\[Beta]", " ", 
      "of", " ", "Carr", " ", "is", " ", "related", " ", "it", " ", "to", " ", 
      SubscriptBox["P", "\[Zeta]"]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PZ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Erfc", "[", 
               SqrtBox[
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 FractionBox["\[Zeta]c1", 
                  SqrtBox[
                   RowBox[{"2", "P"}]]]}]], "]"}], "\[Equal]", 
              SuperscriptBox["10", 
               RowBox[{"intCOMB\[Beta]", "[", "x", "]"}]]}], ",", 
             RowBox[{"100", ">", "P", ">", 
              SuperscriptBox["10", 
               RowBox[{"-", "9"}]]}]}], "}"}], ",", "P"}], "]"}], "]"}], "[", 
        
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"5", "*", 
            SuperscriptBox["10", "13"]}]}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"2", "*", 
            SuperscriptBox["10", 
             RowBox[{"4", "+", "33"}]]}]}], "]"}], ",", "0.1"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"funPBH", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mNtab", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"PZ", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "PZ", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PZGauss", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Erfc", "[", 
               FractionBox["\[Zeta]c1", 
                SqrtBox[
                 RowBox[{"2", "P"}]]], "]"}], "\[Equal]", 
              SuperscriptBox["10", 
               RowBox[{"intCOMB\[Beta]", "[", "x", "]"}]]}], ",", 
             RowBox[{"100", ">", "P", ">", 
              SuperscriptBox["10", 
               RowBox[{"-", "9"}]]}]}], "}"}], ",", "P"}], "]"}], "]"}], "[", 
        
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"5", "*", 
            SuperscriptBox["10", "13"]}]}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"2", "*", 
            SuperscriptBox["10", 
             RowBox[{"4", "+", "33"}]]}]}], "]"}], ",", "0.1"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"funPBHGauss", "=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"mNtab", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"PZGauss", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "PZGauss", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "6", " ", "sensitivity", " ", "configurations", " ", "for", " ", 
      "LISA"}], ";", " ", 
     RowBox[{
     "the", " ", "first", " ", "entry", " ", "is", " ", "frequency", " ", 
      "in", " ", "Hz"}], ";", " ", 
     RowBox[{"the", " ", "second", " ", "entry", " ", "is", " ", 
      SubscriptBox["\[CapitalOmega]", "GW"], 
      SuperscriptBox["h", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"From", " ", "Figure", " ", "1", " ", "of", " ", "1610.06481"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAA5M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.089400951518094`*^-6", ",", "7.09682064767476`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000034851559982476305`", ",", "3.942254711206799`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0002869312020761224`", ",", "1.7141252532913142`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011779072940600684`", ",", "3.7537736819256114`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003277597016015197`", ",", "2.085205857248758`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.009697653591082496`", ",", "6.126804780573309`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02026127012621143`", ",", "3.753773681925611`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.049862928076193976`", ",", "5.03648633052628`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304834874260396`", ",", "1.1029433117916114`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.32775970160151935`", ",", "2.938225383971012`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "2.797747463288545`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAA5M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "1.`*^-10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000037824899063893825`", ",", "4.795689579154618`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00025902002045313224`", ",", "2.938225383971012`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0008844365191385999`", ",", "7.09682064767476`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003345372206483914`", ",", "2.938225383971012`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.007742636826811269`", ",", "5.554958913183835`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.014307229891937572`", ",", "2.1899062946059174`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02435940447292027`", ",", "8.633168407011601`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04320714352634402`", ",", "5.03648633052628`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.18104134931046`", ",", "5.289373746757314`*^-10"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "4.5664054323381637`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"LISAA2M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "2.938225383971012`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003277597016015194`", ",", "1.7141252532913143`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00015848931924611142`", ",", "1.6321721285632771`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0007061368711248123`", ",", "2.415342501085947`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.003630780547701014`", ",", "6.75751835538623`*^-14"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.011422936900203887`", ",", "1.9855111964445786`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.039004176328463466`", ",", "3.240696035787167`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09027251779484578`", ",", "3.942254711206799`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.25118864315095824`", ",", "1.1029433117916114`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "2.938225383971006`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", "\n", 
   RowBox[{
    RowBox[{"LISAA2M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "4.348083467104509`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003414548873833601`", ",", "2.299863853961211`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00029286445646252375`", ",", "1.0502110796366658`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011779072940600684`", ",", "2.0852058572487491`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0038607054321538113`", ",", "1.`*^-13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.010742642199391712`", ",", "2.415342501085947`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.031141055844467583`", ",", "2.6639858572587674`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07207385932717451`", ",", "2.4153425010859465`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.22216040919558117`", ",", "8.220412614574927`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "3.240696035787167`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"LISAA1M5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "8.220412614574927`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00003705858979237339`", ",", "3.942254711206799`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00016176661164864778`", ",", "4.348083467104509`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0004986292807619397`", ",", "1.`*^-12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0037824899063893863`", ",", "1.9855111964445786`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.016176661164864777`", ",", "9.521895354084085`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04501252062061337`", ",", "9.066649113412808`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304834874260396`", ",", "1.7141252532913143`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "3.5743040182210516`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LISAA1M2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.194641198313342`*^-6", ",", "1.158323286254708`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000034851559982476305`", ",", "6.12680478057331`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0001685259044750751`", ",", "5.289373746757314`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0006918309709189362`", ",", "9.521895354084085`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00402202202441319`", ",", "2.7977474632885505`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.011659144011798322`", ",", "7.827390868337488`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.049862928076193976`", ",", "1.7141252532913143`*^-11"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.24609971519844512`", ",", "1.8001933328915444`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5813590592902869`", ",", "4.348083467104509`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"3", " ", "AdvLIGO", " ", "configurations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "LINES", " ", "ORIGINALLY", " ", "FROM", " ", "FIGURE", " ", "1", " ", 
      "OF", " ", "1602.03847"}], ";", " ", 
     RowBox[{
     "CANER", " ", "SCANNED", " ", "THEM", " ", "FROM", " ", "1603.01287"}], 
     ";"}], "  ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Here", " ", "we", " ", "plot", " ", 
     SubscriptBox["\[CapitalOmega]", "GW"], 
     SuperscriptBox["h", "2"], " ", "vs", " ", 
     RowBox[{"fq", " ", "[", 
      RowBox[{"in", " ", "Hz"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"They", " ", "are"}], ",", " ", "respectively", ",", " ", "O1", 
     ",", " ", "O2", ",", " ", "O5"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LIGO1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11.646", ",", 
         RowBox[{"6.7772", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"29.5521", ",", 
         RowBox[{"1.82085", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81.614", ",", 
         RowBox[{"1.00527", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"147.611", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"LIGO2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.83212", ",", 
         RowBox[{"1.82085", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27.1534", ",", 
         RowBox[{"2.89193", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"88.8238", ",", 
         RowBox[{"3.51287", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"225.393", ",", 
         RowBox[{"5.54999", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"LIGO5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7.00791", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.83212", ",", 
         RowBox[{"7.25656", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24.9493", ",", 
         RowBox[{"3.53139", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"81.614", ",", 
         RowBox[{"4.28963", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "9"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"316.228", ",", 
         RowBox[{"4.86648", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"SKA", " ", "Experiment", " ", "Estimations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"FROM", " ", "fig3", " ", "of", " ", "1610.08479"}], ",", "  ", 
     RowBox[{
      SubscriptBox["\[CapitalOmega]", "GW"], 
      SuperscriptBox["h", "2"], " ", "vs", " ", 
      RowBox[{"fq", " ", "[", 
       RowBox[{"in", " ", "Hz"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SKA", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.6894992647744212`*^-9", ",", "1.`*^-4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9104636991130254`*^-9", ",", "1.7782794100389228`*^-12"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.0736047481809502`*^-9", ",", "2.7384196342643615`*^-16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.422410373916214`*^-8", ",", "5.62341325190349`*^-13"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.8311135957790147`*^-7", ",", "9.30572040929699`*^-8"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"As", " ", "2016", " ", 
      RowBox[{"Dec", "."}]}], ",", " ", 
     RowBox[{
     "the", " ", "current", " ", "values", " ", "for", " ", "PTA", " ", 
      "experiments"}]}], " ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EPTA", " ", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "1", " ", "of", " ", "1504.03692"}], ")"}]}], 
       ",", 
       RowBox[{"PPTA", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "2", " ", "of", " ", "1509.07320"}], ")"}]}], 
       ",", 
       RowBox[{"NANOgrav", 
        RowBox[{"(", 
         RowBox[{"fig", " ", "2", " ", "of", " ", "1508.03024"}], ")"}]}]}], 
      ")"}], " ", "are", " ", "combined"}], " ", "*)"}], 
   RowBox[{"(*", " ", 
    RowBox[{"Also", " ", "here", " ", "we", " ", "have", " ", 
     SubscriptBox["\[CapitalOmega]", "GW"], 
     SuperscriptBox["h", "2"], " ", "vs", " ", 
     RowBox[{"fq", " ", "[", 
      RowBox[{"in", " ", "Hz"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PTAcomb", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.809571541243322`*^-9", ",", "0.1`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.809571541243322`*^-9", ",", "1.446377143182313`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9910129008893604`*^-9", ",", "1.6679281722118644`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.1906469466159854`*^-9", ",", "1.9234156186519163`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.4102978150339038`*^-9", ",", "2.218037745095552`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.65197254451775`*^-9", ",", "2.557789065951692`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.915234027352272`*^-9", ",", "9.608232841596249`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.2455759907860482`*^-9", ",", "9.034649610139377`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.6133509053247473`*^-9", ",", "8.600712637037994`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.022800514323825`*^-9", ",", "8.438378263102579`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.478647217516671`*^-9", ",", "8.717575092888656`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.986148536958048`*^-9", ",", "1.0358665926926319`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.551157754817365`*^-9", ",", "1.3613913936797644`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.1801914223896785`*^-9", ",", "2.075852090517283`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.5897014750086475`*^-9", ",", "2.217612595407891`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.510942624378172`*^-9", ",", "2.989227412768112`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.560973409895942`*^-9", ",", "4.349056498509152`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.494571227526791`*^-9", ",", "5.873962159489098`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.0570455795227068`*^-8", ",", "1.0133456394261117`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.1768255041881958`*^-8", ",", "1.7217239534226176`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.3101783822161582`*^-8", ",", "2.7160327851286245`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.4586422431511472`*^-8", ",", "4.284562618315863`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.6239293995265935`*^-8", ",", "7.283685521678543`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.8079461958743895`*^-8", ",", "1.3537619942818266`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.0128149956085264`*^-8", ",", "2.4195639848320634`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.2408986593691932`*^-8", ",", "4.460789797966483`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.4948277971490752`*^-8", ",", "9.022426876087267`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.7775311085150964`*^-8", ",", "2.3241040053784725`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.092269160855483`*^-8", ",", "0.004458983485434915`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.442671995234611`*^-8", ",", "0.000020543770228532914`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.83278099358394`*^-8", ",", "9.36976783096654`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.267095490105554`*^-8", ",", "0.00001551126689120978`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.7506246644823823`*^-8", ",", "0.000025477980251570646`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.288945315407059`*^-8", ",", "0.00004492762444841719`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.888266180762174`*^-8", ",", "0.00007775126000951845`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.55549954629075`*^-8", ",", "0.0002623565546877371`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.298340968657711`*^-8", ",", "0.00027951919375485444`"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "formulae", " ", "below", " ", "are", " ", "the", " ", 
     "scalar", " ", "and", " ", "GW", " ", "power", " ", "spectra"}], "  ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "sourced", " ", "by", " ", "the", " ", "gauge", " ", "fields", " ", 
       "in", " ", "the", " ", "model", "  ", "\[Phi]"}], "-", 
      RowBox[{"\[Sigma]", " ", "model"}]}], ","}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"where", " ", "\[Phi]", " ", "is", " ", "the", " ", "inflaton"}],
      ",", " ", 
     RowBox[{
      RowBox[{"and", " ", "\[Sigma]", " ", "is", " ", "a", " ", "pseudo"}], 
      "-", "scalar"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"that", " ", "rolls", " ", "for", " ", "\[CapitalDelta]N"}], " ",
      "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "\[Delta]"}], " ", "e"}], "-", 
      RowBox[{"folds", " ", "during", " ", "inflation"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"producing", " ", "a", " ", "bump"}], ";", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "values", " ", "below", " ", "are", " ", "for", " ", 
       "\[Delta]"}], "=", "0.2"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "formulae", " ", "are", " ", "valid", " ", "for", "  ", 
     "\[Xi]", "*", " ", "between", " ", "3", " ", "and", " ", "7"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "so", " ", "we", " ", "need", " ", "to", " ", "verify", " ", "that", " ", 
     "our", " ", "plots", " ", "are", " ", "in", " ", "this", " ", "range"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f\[Zeta]c", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Minus]", "5.60"}], "+", 
       RowBox[{"10.1", " ", "\[Xi]s"}], "+", 
       RowBox[{"0.0947", " ", 
        SuperscriptBox["\[Xi]s", "2"]}]}], "]"}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "This", " ", "and", " ", "the", " ", "following", " ", "are", " ", 
      "from", " ", "Table", " ", "1", " ", "of", " ", 
      RowBox[{"http", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1509.07521", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Zeta]c", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{"3.26", "+", 
      RowBox[{"0.435", " ", "\[Xi]s"}], "+", 
      RowBox[{"0.0109", " ", 
       SuperscriptBox["\[Xi]s", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]\[Zeta]", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{
      RowBox[{"1.41", "\[Minus]", 
       RowBox[{"0.166", " ", "\[Xi]s"}]}], "+", 
      RowBox[{"0.00962", " ", 
       SuperscriptBox["\[Xi]s", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f\[Zeta]", "[", 
      RowBox[{"mN_", ",", "mNs_", ",", "\[Xi]s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"f\[Zeta]c", "[", "\[Xi]s", "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mN", "-", "mNs"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]}], "-", 
            RowBox[{"Log", "[", 
             RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], ")"}], "2"], 
         
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]\[Zeta]", "[", "\[Xi]s", "]"}], "2"]}]]}], 
       "]"}]}]}], ";"}], "  ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Since", " ", "we", " ", "take", " ", 
      SubscriptBox["H", "inf"], " ", "constant"}], ",", " ", 
     RowBox[{
      RowBox[{"k", "~", "a", "~", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "N"}]]}], ";", " ", 
      RowBox[{
       RowBox[{"so", " ", 
        RowBox[{"Log", "[", 
         FractionBox["k", 
          RowBox[{"ks", " ", "xc"}]], "]"}]}], "=", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"ns", "-", "n"}]], 
          FractionBox["1", "xc"]}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "n"}], "+", "ns", "-", 
         RowBox[{"Log", "[", "xc", "]"}]}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "mN", " ", "and", " ", "mNs", " ", "are", " ", 
      "negative"}], ",", " ", 
     RowBox[{
      RowBox[{"they", " ", "are"}], " ", "-", 
      RowBox[{"N", " ", "and"}], " ", "-", 
      SubscriptBox["N", "*"]}], ",", " ", "respectively"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P\[Zeta]", "[", 
      RowBox[{"mN_", ",", "mNs_", ",", "\[Xi]s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Pz0", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"NCMB", "+", "mN"}], ")"}], 
         RowBox[{"(", "nsm1", ")"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]\[Phi]", " ", "Pz0", "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
            RowBox[{"(", 
             RowBox[{"NCMB", "+", "mN"}], ")"}]}], "]"}]}], ")"}], "2"], 
       RowBox[{"f\[Zeta]", "[", 
        RowBox[{"mN", ",", "mNs", ",", "\[Xi]s"}], "]"}]}]}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Sum", " ", "of", " ", "vacuum", " ", "and", " ", "sourced", " ", 
     "signal"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f\[Lambda]c", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"\[Minus]", "7.98"}], "+", 
       RowBox[{"10.0", " ", "\[Xi]s"}], "+", 
       RowBox[{"0.0979", " ", 
        SuperscriptBox["\[Xi]s", "2"]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"x\[Lambda]c", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{"5.45", "+", 
      RowBox[{"0.455", " ", "\[Xi]s"}], "+", 
      RowBox[{"0.0316", " ", 
       SuperscriptBox["\[Xi]s", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]\[Lambda]", "[", "\[Xi]s_", "]"}], "=", 
     RowBox[{
      RowBox[{"1.38", "\[Minus]", 
       RowBox[{"0.178", " ", "\[Xi]s"}]}], "+", 
      RowBox[{"0.0103", " ", 
       SuperscriptBox["\[Xi]s", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f\[Lambda]", "[", 
      RowBox[{"mN_", ",", "mNs_", ",", "\[Xi]s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"f\[Lambda]c", "[", "\[Xi]s", "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mN", "-", "mNs"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]}], "-", 
            RowBox[{"Log", "[", 
             RowBox[{"x\[Lambda]c", "[", "\[Xi]s", "]"}], "]"}]}], ")"}], 
          "2"], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[Sigma]\[Lambda]", "[", "\[Xi]s", "]"}], "2"]}]]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P\[Lambda]", "[", 
      RowBox[{"mN_", ",", "mNs_", ",", "\[Xi]s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"16", " ", "\[Epsilon]\[Phi]", " ", "Pz0", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
         RowBox[{"(", 
          RowBox[{"NCMB", "+", "mN"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Epsilon]\[Phi]", " ", "Pz0", "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
            RowBox[{"(", 
             RowBox[{"NCMB", "+", "mN"}], ")"}]}], "]"}]}], ")"}], "2"], 
       RowBox[{"f\[Lambda]", "[", 
        RowBox[{"mN", ",", "mNs", ",", "\[Xi]s"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "want", " ", "to", " ", "plot", " ", "this", " ", "as", " ", 
      "a", " ", "function", " ", "of", " ", "frequency"}], ";", " ", 
     RowBox[{"we", " ", "use", " ", "the", " ", "relation"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"N", "-", 
      SubscriptBox["N", "CMB"]}], "=", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SubscriptBox["k", "CMB"], 
        RowBox[{"0.002", " ", 
         SuperscriptBox["Mpc", 
          RowBox[{"-", "1"}]]}]], "]"}], "-", "44.923", "-", 
      RowBox[{"Log", "[", 
       FractionBox["f", 
        RowBox[{"100", " ", "Hz"}]], "]"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox["H", 
        SubscriptBox["H", "CMB"]], "]"}]}]}], "  ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"which", " ", "becomes"}], ",", " ", 
     RowBox[{"since", " ", 
      SubscriptBox["H", "inf"], " ", "is", " ", "constant"}], ",", " ", 
     RowBox[{
      RowBox[{"assuming", " ", 
       SubscriptBox["N", "CMB"], " ", "at", " ", 
       SubscriptBox["k", "CMB"]}], "=", 
      RowBox[{"0.002", " ", 
       SuperscriptBox["Mpc", 
        RowBox[{"-", "1"}]]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "   ", 
    RowBox[{
     RowBox[{"-", "N"}], " ", "=", " ", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "NCMB"}], "+", "44.923", "+", 
        RowBox[{"Log", "[", 
         FractionBox["f", 
          RowBox[{"100", " ", "Hz"}]], "]"}], "+", 
        RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]]}], "    ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]\[Lambda]", "[", 
      RowBox[{"f_", ",", "mNs_", ",", "\[Xi]s_"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"4.18", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "5"}]]}], "24"], 
      RowBox[{"P\[Lambda]", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["f", 
            RowBox[{"100", " "}]], "]"}], "+", 
          RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]], ",", "mNs", ",", 
        "\[Xi]s"}], "]"}]}]}], ";"}], "  ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", 
      SubscriptBox["\[CapitalOmega]", "GW"], 
      SuperscriptBox["h", "2"], " ", "as", " ", "a", " ", "function", " ", 
      "of", " ", "frequency"}], ",", " ", 
     RowBox[{"in", " ", "Hertz"}]}], " ", "*)"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Eq", ".", " ", "58"}], " ", "of", " ", 
      RowBox[{"http", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1110.3327", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Above", " ", "we", " ", "specified", " ", "the", " ", "value", " ", 
      "of", " ", "fpeak"}], ",", " ", 
     RowBox[{
     "which", " ", "is", " ", "the", " ", "frequency", " ", "at", " ", "the", 
      " ", "peak", " ", "of", " ", "the", " ", "sourced", " ", "signal"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "the", " ", "code", " ", "finds", " ", "the", " ", "number",
        " ", "of", " ", "e"}], "-", 
      RowBox[{
      "folds", " ", "N_", "*", " ", "corresponding", " ", "to", " ", 
       "this"}]}], ",", " ", 
     RowBox[{
     "and", " ", "the", " ", "value", " ", "of", " ", "xi_", "*", " ", "that",
       " ", "saturates", " ", "the", " ", "PBH", " ", "limit"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "number", " ", "of", " ", "e"}], "-", 
      RowBox[{"folds", " ", "is", " ", "called"}], " ", "-", "mNS"}], ",", 
     " ", 
     RowBox[{
     "and", " ", "the", " ", "limiting", " ", "value", " ", "of", " ", "xi_", 
      "*", " ", "is", " ", "called", " ", "\[Xi]s"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"More", " ", "precisely"}], ",", " ", 
     RowBox[{
      RowBox[{
      "N_", "*", " ", "is", " ", "the", " ", "value", " ", "of", " ", "e"}], 
      "-", 
      RowBox[{"folds", " ", "when", " ", "\[Sigma]", " ", "goes", " ", 
       RowBox[{"fastest", ".", " ", "The"}], " ", "P_\[Zeta]", " ", "signal", 
       " ", "is", " ", "peaked", " ", "at", " ", "scales", " ", "that", " ", 
       "are", " ", "produced"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"a", " ", "couple", " ", "of", " ", "e"}], "-", 
     RowBox[{"folds", " ", "after", " ", "this"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
             RowBox[{"Log", "[", 
              FractionBox["fpeak", 
               RowBox[{"100", " "}]], "]"}], "+", 
             RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"x\[Lambda]c", "[", "\[Xi]s", "]"}], "]"}]}], "==", 
          "mNs"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Epsilon]\[Phi]", " ", "Pz0", "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
                RowBox[{"(", 
                 RowBox[{"NCMB", "+", "mNs", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], 
                 ")"}]}], "]"}]}], ")"}], "2"], 
           RowBox[{"f\[Zeta]", "[", 
            RowBox[{
             RowBox[{"mNs", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], ",", "mNs",
              ",", "\[Xi]s"}], "]"}]}], "\[Equal]", 
          RowBox[{"funPBH", "[", 
           RowBox[{"mNs", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]s", ",", "5.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mNs", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["fpeak", 
            RowBox[{"100", " "}]], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"x\[Lambda]c", "[", "5.", "]"}], "]"}]}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vmNs", "=", 
     RowBox[{"sols", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"v\[Xi]s", "=", 
     RowBox[{"sols", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols2", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
             RowBox[{"Log", "[", 
              FractionBox["fpeak2", 
               RowBox[{"100", " "}]], "]"}], "+", 
             RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"x\[Lambda]c", "[", "\[Xi]s", "]"}], "]"}]}], "==", 
          "mNs"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Epsilon]\[Phi]", " ", "Pz0", "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
                RowBox[{"(", 
                 RowBox[{"NCMB", "+", "mNs", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], 
                 ")"}]}], "]"}]}], ")"}], "2"], 
           RowBox[{"f\[Zeta]", "[", 
            RowBox[{
             RowBox[{"mNs", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], ",", "mNs",
              ",", "\[Xi]s"}], "]"}]}], "\[Equal]", 
          RowBox[{"funPBH", "[", 
           RowBox[{"mNs", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]s", ",", "4.95"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mNs", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["fpeak2", 
            RowBox[{"100", " "}]], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"x\[Lambda]c", "[", "5.", "]"}], "]"}]}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vmNs2", "=", 
     RowBox[{"sols2", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"v\[Xi]s2", "=", 
     RowBox[{"sols2", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols3", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
             RowBox[{"Log", "[", 
              FractionBox["fpeak3", 
               RowBox[{"100", " "}]], "]"}], "+", 
             RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}]], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"x\[Lambda]c", "[", "\[Xi]s", "]"}], "]"}]}], "==", 
          "mNs"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Epsilon]\[Phi]", " ", "Pz0", "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Epsilon]\[Phi]", 
                RowBox[{"(", 
                 RowBox[{"NCMB", "+", "mNs", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], 
                 ")"}]}], "]"}]}], ")"}], "2"], 
           RowBox[{"f\[Zeta]", "[", 
            RowBox[{
             RowBox[{"mNs", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], ",", "mNs",
              ",", "\[Xi]s"}], "]"}]}], "\[Equal]", 
          RowBox[{"funPBH", "[", 
           RowBox[{"mNs", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"x\[Zeta]c", "[", "\[Xi]s", "]"}], "]"}]}], "]"}]}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]s", ",", "4.8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mNs", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "NCMB"}], "+", "44.923"}], ")"}], "+", 
          RowBox[{"Log", "[", 
           FractionBox["fpeak3", 
            RowBox[{"100", " "}]], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"x\[Lambda]c", "[", "5.", "]"}], "]"}]}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vmNs3", "=", 
     RowBox[{"sols3", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"v\[Xi]s3", "=", 
     RowBox[{"sols3", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<  \>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The number of e-folds before the end of inflation when \[Sigma] \
goes fastest is N_* = \>\"", ",", 
      RowBox[{"-", "vmNs"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\< Verify from the figure that the sourced signal is peaked a couple \
of e-folds after this \>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The value of \[Xi]_* that saturates the PBH is  \>\"", ",", 
      "v\[Xi]s", ",", " ", 
      "\"\< ; (Make sure that this is between 3 and 7)\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<  \>\"", "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Change", " ", "these", " ", "if", " ", "you", " ", "want", " ", "to", 
     " ", "change", " ", "the", " ", "range", " ", "of", " ", "the", " ", 
     "plots"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mNminpbh", "=", 
     RowBox[{"funPBH", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Earliest", " ", "N", " ", "in", " ", "the", " ", "scalar", " ", "plot"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mNmaxpbh", "=", 
     RowBox[{"funPBH", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}], "   ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Latest", " ", "N", " ", "in", " ", "the", " ", "scalar", " ", "plot"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mNmin", "=", 
     RowBox[{"-", "47"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mNmax", "=", 
     RowBox[{"funPBH", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fmN", "[", "mN_", "]"}], "=", 
     RowBox[{"100", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"NCMB", "-", "44.923"}], ")"}], "-", 
        RowBox[{"\[Epsilon]\[Phi]", "*", "NCMB"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Epsilon]\[Phi]"}], ")"}], "mN"}]}], "]"}]}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"General", " ", "-", "N"}], " ", "\[Rule]", " ", 
     RowBox[{
      FractionBox["f", "Hz"], " ", "relation"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fmin", "=", 
     RowBox[{"fmN", "[", "mNmin", "]"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Frequency", " ", "corresponding", " ", "to", " ", "earliest", " ", 
     "value", " ", "of", " ", "N", " ", "in", " ", "the", " ", "scalar", " ", 
     "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fmax", "=", 
     RowBox[{"fmN", "[", "mNmax", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Frequency", " ", "corresponding", " ", "to", " ", "latest", " ", "value",
      " ", "of", " ", "N", " ", "in", " ", "the", " ", "scalar", " ", 
     "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fmax", "=", 
     SuperscriptBox["10", "6"]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Plot", " ", "up", " ", "to", " ", "greater", " ", "frequency"}],
      ",", " ", 
     RowBox[{"so", " ", "to", " ", "see", " ", "LIGO", " ", "curves"}]}], " ",
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<NEXT PLOT: Scalar perturbations produced during inflation. \>\"", 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LogPlot", "[", 
        RowBox[{
         RowBox[{"funPBH", "[", "mN", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mN", ",", "mNminpbh", ",", "mNmaxpbh"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"mNmin", ",", "mNmax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "11"}]], ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "15"}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<N\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "]"}], 
             "]"}], ",", 
            RowBox[{"Text", "[", 
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(\[Zeta]\)]\)\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Black"}], "]"}], 
             "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Ticks", "\[Rule]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "53"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "52"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "51"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "50"}], ",", "\"\<50\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "49"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "48"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "47"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "46"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "45"}], ",", "\"\<45\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "44"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "43"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "42"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "41"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "40"}], ",", "\"\<40\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "39"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "38"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "37"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "36"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "35"}], ",", "\"\<35\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "34"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "33"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "32"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "31"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "30"}], ",", "\"\<30\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "29"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "28"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "27"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "26"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "25"}], ",", "\"\<25\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "24"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "23"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "22"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "21"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "20"}], ",", "\"\<20\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "19"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "18"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "17"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "16"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "15"}], ",", "\"\<15\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "14"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "13"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "12"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "11"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "10"}], ",", "\"\<10\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "9"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "8"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "7"}], ",", "\"\<\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "6"}], ",", "\"\<\>\""}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "5"}], ",", "\"\<5\>\""}], "}"}]}], "}"}], 
            "\[IndentingNewLine]", ",", "Automatic"}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"LogPlot", "[", 
        RowBox[{
         RowBox[{"P\[Zeta]", "[", 
          RowBox[{"mN", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mN", ",", "mNmin", ",", "mNmax"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LogPlot", "[", 
        RowBox[{
         RowBox[{"P\[Zeta]", "[", 
          RowBox[{"mN", ",", "vmNs2", ",", "v\[Xi]s2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mN", ",", "mNmin", ",", "mNmax"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LogPlot", "[", 
        RowBox[{
         RowBox[{"P\[Zeta]", "[", 
          RowBox[{"mN", ",", "vmNs3", ",", "v\[Xi]s3"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mN", ",", "mNmin", ",", "mNmax"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "2"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{"v\[Xi]s", ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "4.3"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<  \!\(\*SubscriptBox[\(N\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "7.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"-", "vmNs"}], ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "10.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "2"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{"v\[Xi]s2", ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "4.3"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs2", ",", "v\[Xi]s2"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<  \!\(\*SubscriptBox[\(N\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "7.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"-", "vmNs2"}], ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "10.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs2", ",", "v\[Xi]s2"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "2"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{"v\[Xi]s3", ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "4.3"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs3", ",", "v\[Xi]s3"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<  \!\(\*SubscriptBox[\(N\), \(*\)]\) = \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "7.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"-", "vmNs3"}], ",", "3"}], "]"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmin", "+", "10.5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"P\[Zeta]", "[", 
               RowBox[{"mNmin", ",", "vmNs3", ",", "v\[Xi]s3"}], "]"}], "/", 
              "10"}], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<PBH limit \>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Black"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"mNmax", "-", "5"}], ",", 
            RowBox[{"Log", "[", 
             RowBox[{"5", 
              RowBox[{"funPBH", "[", "mNminpbh", "]"}]}], "]"}]}], "}"}]}], 
         "]"}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<  \>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<NEXT PLOT: GW produced during inflation. This plot does not include \
the GW signal from BH marging\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"LIGO1", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1.5", "fmin"}], ",", 
              RowBox[{"0.3", "fmax"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "16.25"}]], ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "5"}]]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "19"}], "}"}]}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"FrameTicks", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "11"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "10"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "9"}]], ",", 
                  "\"\<\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "8"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "7"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "6"}]], ",", 
                  "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "5"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "4"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "3"}]], ",", 
                  "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "2"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", 
                   RowBox[{"-", "1"}]], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "\"\<1\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"10", ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", "2"], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", "3"], ",", 
                  "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", "4"], ",", "\"\<\>\""}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  SuperscriptBox["10", "5"], ",", "\"\<\>\""}], "}"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "45"}], "]"}], ",", "\"\<\>\""}], "}"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "40"}], "]"}], ",", "\"\<40\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "35"}], "]"}], ",", "\"\<\>\""}], "}"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "30"}], "]"}], ",", "\"\<30\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "25"}], "]"}], ",", "\"\<\>\""}], "}"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "20"}], "]"}], ",", "\"\<20\>\""}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "15"}], "]"}], ",", "\"\<\>\""}], "}"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"fmN", "[", 
                   RowBox[{"-", "10"}], "]"}], ",", "\"\<10\>\""}], "}"}]}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \
\(GW\)]\)\!\(\*SuperscriptBox[\(h\), \(2\)]\)\>\"", ",", "None"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\"\<f / Hz\>\"", ",", "\"\<efoldings\>\""}], "}"}]}], 
           "}"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"LIGO2", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"LIGO5", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Dashed", ",", "Black"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LogLogPlot", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]\[Lambda]", "[", 
          RowBox[{"f", ",", "vmNs", ",", "v\[Xi]s"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "fmin", ",", "fmax"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LogLogPlot", "[", 
        RowBox[{
         RowBox[{"\[CapitalOmega]\[Lambda]", "[", 
          RowBox[{"f", ",", "vmNs2", ",", "v\[Xi]s2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", ",", "fmin", ",", "fmax"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"LogLogPlot", "[", 
          RowBox[{
           RowBox[{"\[CapitalOmega]\[Lambda]", "[", 
            RowBox[{"f", ",", "vmNs3", ",", "v\[Xi]s3"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", "fmin", ",", "fmax"}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Blue", ",", "Thick"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ","}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<LVK \>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", " ", 
             SuperscriptBox["10", "2.5"], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "5.8"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\< \!\(\*SubscriptBox[\(f\), \(p\)]\)~ \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak", "*", "0.002"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "12.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NumberForm", "[", 
              FractionBox[
               RowBox[{"Rationalize", "[", "fpeak", "]"}], 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]], "]"}], "nHz"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak", "*", "0.015"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "12.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\< \!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\)= \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak", "*", "0.002"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "11.8"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"Rationalize", "[", "v\[Xi]s", "]"}], ",", "3"}], "]"}],
             " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak", "*", "0.015"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "11.8"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\< \!\(\*SubscriptBox[\(f\), \(p\)]\)~ \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak2", "*", "0.001"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "13.2"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NumberForm", "[", 
              FractionBox[
               RowBox[{"Rationalize", "[", "fpeak2", "]"}], 
               SuperscriptBox["10", 
                RowBox[{"-", "3"}]]], "]"}], "mHz"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak2", "*", "0.01"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "13.2"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\< \!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\)= \>\"", " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak2", "*", "0.002"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "12.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"Rationalize", "[", "v\[Xi]s2", "]"}], ",", "3"}], 
             "]"}], " ", ",", 
            RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"fpeak2", "*", "0.02"}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "12.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\< \!\(\*SubscriptBox[\(f\), \(p\)]\)~ \>\"", " ", ",", 
              RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", "1500", "]"}], ",", 
              RowBox[{"Log", "[", 
               SuperscriptBox["10", 
                RowBox[{"-", "13.7"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"NumberForm", "[", 
                FractionBox[
                 RowBox[{"Rationalize", "[", "fpeak3", "]"}], 
                 SuperscriptBox["10", 
                  RowBox[{"-", "0"}]]], "]"}], "Hz"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", "15000", "]"}], ",", 
              RowBox[{"Log", "[", 
               SuperscriptBox["10", 
                RowBox[{"-", "13.7"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\< \!\(\*SubscriptBox[\(\[Xi]\), \(*\)]\)= \>\"", " ", ",", 
              RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", "1500", "]"}], ",", 
              RowBox[{"Log", "[", 
               SuperscriptBox["10", 
                RowBox[{"-", "13"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"NumberForm", "[", 
               RowBox[{
                RowBox[{"Rationalize", "[", "v\[Xi]s3", "]"}], ",", "3"}], 
               "]"}], " ", ",", 
              RowBox[{"FontSize", "\[Rule]", "14"}], ",", "Blue"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log", "[", "15000", "]"}], ",", 
              RowBox[{"Log", "[", 
               SuperscriptBox["10", 
                RowBox[{"-", "13"}]], "]"}]}], "}"}]}], "]"}], "]"}], ","}], 
        "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"PTAcomb", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
         RowBox[{"Filling", "\[Rule]", "Top"}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.3", ",", "Red"}], "]"}], "}"}]}], ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "13.999"}]], ",", 
              SuperscriptBox["10", "3.8"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "17.5"}]], ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "5."}]]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "12"}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<f / Hz\>\"", ",", "12", ",", "Bold"}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \
\(GW\)]\)\!\(\*SuperscriptBox[\(h\), \(2\)]\)\>\"", ",", "12", ",", "Bold"}], 
             "]"}]}], "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", "12", "}"}]}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"PlotLabel", "\[Rule]", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<GWs at Distinct Scales, \!\(\*SubscriptBox[\(f\), \
\(NL\)]\)=3\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}]}], "*)"}], 
        "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"LISAcurrent", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         RowBox[{"Filling", "\[Rule]", ".1"}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.2", ",", "Blue"}], "]"}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}]}], "]"}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"SKA", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.4", ",", "Red"}], "]"}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"LISAcurrent", ",", "BBOsens1"}], "}"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], "}"}]}],
          ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
         RowBox[{"Filling", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"1", "\[Rule]", 
            RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.2", ",", "Magenta"}], "]"}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"BBOsens2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
         RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.2", ",", "Magenta"}], "]"}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{"CEsens", ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
         RowBox[{"Filling", "\[Rule]", "0.1"}], ",", 
         RowBox[{"FillingStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Opacity", "[", 
            RowBox[{"0.3", ",", 
             RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], "}"}]}]}], "]"}],
        ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SKA\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16.5"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "6.5"}]], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "6.65"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<PTA\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16.5"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", " ", 
             RowBox[{"3", "*", 
              SuperscriptBox["10", 
               RowBox[{"-", "7.35"}]]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "5.45"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<LISA \>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16.5"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "3.25"}]], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "9."}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<BBO\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16.5"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "*", 
              SuperscriptBox["10", 
               RowBox[{"-", "0.15"}]]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "9.5"}]], "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Graphics", "[", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<CE\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "16.5"}], ",", "Purple", ",", 
            "Bold"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "*", 
              SuperscriptBox["10", "3.5"]}], "]"}], ",", 
            RowBox[{"Log", "[", 
             SuperscriptBox["10", 
              RowBox[{"-", "7.2"}]], "]"}]}], "}"}]}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.6914491838770742`*^9, {3.691449652849111*^9, 3.6914496646326313`*^9}, {
   3.6914510043688927`*^9, 3.69145100443338*^9}, {3.691451143398041*^9, 
   3.691451143669547*^9}, {3.691451598015944*^9, 3.691451598622044*^9}, {
   3.6914516520839357`*^9, 3.691451760903694*^9}, {3.6914517915761747`*^9, 
   3.69145182501963*^9}, {3.691451924957123*^9, 3.691451977416979*^9}, {
   3.6914522024198837`*^9, 3.691452202551854*^9}, {3.691452241926091*^9, 
   3.691452250687392*^9}, {3.6914522887299433`*^9, 3.6914522889824963`*^9}, {
   3.69145278909468*^9, 3.691452806873301*^9}, {3.691452873143496*^9, 
   3.691452873468341*^9}, {3.6914539922375927`*^9, 3.691454025752874*^9}, {
   3.691454056802384*^9, 3.691454057642108*^9}, {3.691454116229356*^9, 
   3.691454116316077*^9}, {3.691454198654442*^9, 3.691454237139154*^9}, {
   3.691515961908729*^9, 3.691515964423324*^9}, {3.6916843616064053`*^9, 
   3.691684362243485*^9}, {3.6916844049472733`*^9, 3.691684416799716*^9}, {
   3.6916844501738873`*^9, 3.69168445267487*^9}, 3.691685004979751*^9, 
   3.6916850504756403`*^9, {3.69168611532124*^9, 3.691686115961789*^9}, {
   3.691686150936975*^9, 3.691686310240159*^9}, {3.6916948292967663`*^9, 
   3.6916948766048317`*^9}, {3.691694996293494*^9, 3.691695027226996*^9}, {
   3.691695060620048*^9, 3.691695060780291*^9}, {3.6916951290451727`*^9, 
   3.691695129118979*^9}, {3.691695163504806*^9, 3.6916951905382967`*^9}, {
   3.691695229924679*^9, 3.6916952542689734`*^9}, 3.6916953094082203`*^9, {
   3.691695370318479*^9, 3.6916953824775763`*^9}, {3.691695415679721*^9, 
   3.691695454569705*^9}, {3.691696025051175*^9, 3.6916960378370657`*^9}, {
   3.6916960864918747`*^9, 3.69169613782596*^9}, {3.6916961750835323`*^9, 
   3.691696254537149*^9}, {3.691696337395912*^9, 3.691696337750043*^9}, {
   3.691696386715242*^9, 3.691696387019308*^9}, {3.6917002547832947`*^9, 
   3.691700271937107*^9}, {3.691700333367545*^9, 3.69170039389579*^9}, {
   3.691700473664863*^9, 3.691700480063045*^9}, {3.691700584173552*^9, 
   3.691700584314646*^9}, 3.6917079134967737`*^9, {3.691708885973277*^9, 
   3.6917088861165237`*^9}, {3.691708934317131*^9, 3.6917090066470737`*^9}, {
   3.691709040383883*^9, 3.6917090899661903`*^9}, {3.691709143389194*^9, 
   3.6917094640281353`*^9}, {3.691709498315579*^9, 3.691709553022554*^9}, {
   3.6917100793408737`*^9, 3.6917101081386433`*^9}, {3.6917102483746*^9, 
   3.691710257260355*^9}, {3.691710343174409*^9, 3.6917104082224607`*^9}, {
   3.6917163776844187`*^9, 3.6917164687120333`*^9}, {3.691723804936735*^9, 
   3.691723807720509*^9}, {3.691761164179027*^9, 3.6917611644456*^9}, 
   3.6917613460836153`*^9, 3.6917613763536158`*^9, {3.6917638056341133`*^9, 
   3.691763886507147*^9}, {3.691763922531962*^9, 3.6917639226535378`*^9}, {
   3.691763968909243*^9, 3.6917639876847057`*^9}, {3.691764020838675*^9, 
   3.69176421858971*^9}, {3.691764296174713*^9, 3.691764399033325*^9}, {
   3.691771327193945*^9, 3.691771347087098*^9}, {3.691772902665534*^9, 
   3.691772926412346*^9}, {3.691776935844335*^9, 3.691776943278557*^9}, {
   3.691777302935907*^9, 3.691777305035448*^9}, {3.691778731516748*^9, 
   3.691778731610016*^9}, {3.691779005076996*^9, 3.691779005246789*^9}, {
   3.6917857432679157`*^9, 3.6917857494782248`*^9}, {3.6917881275324183`*^9, 
   3.691788154162066*^9}, {3.691788218572941*^9, 3.691788260824355*^9}, {
   3.6917883018459883`*^9, 3.69178836941954*^9}, {3.691788403638006*^9, 
   3.6917884248510303`*^9}, {3.6917884854244127`*^9, 3.691788488776772*^9}, {
   3.6917980646097727`*^9, 3.6917981773258963`*^9}, {3.691798223059721*^9, 
   3.6917982555238323`*^9}, 3.691801831773096*^9, {3.6918020584772177`*^9, 
   3.691802079681279*^9}, {3.691802172882724*^9, 3.691802187219532*^9}, 
   3.6918023218621483`*^9, {3.69180306911712*^9, 3.691803100995802*^9}, {
   3.691804218573369*^9, 3.691804222708696*^9}, {3.691807718515977*^9, 
   3.691807725858739*^9}, {3.691808075697494*^9, 3.691808075791752*^9}, {
   3.691808254943337*^9, 3.69180825521681*^9}, {3.693580805598448*^9, 
   3.6935808100584908`*^9}, {3.70174317993884*^9, 3.701743186186368*^9}, {
   3.701743394660061*^9, 3.701743425400941*^9}, {3.7017435529668503`*^9, 
   3.7017435700686903`*^9}, {3.701744866603868*^9, 3.701744894281499*^9}, {
   3.7017857268000307`*^9, 3.701785733834896*^9}, {3.702309199504197*^9, 
   3.702309232227441*^9}, 3.702312461631125*^9, {3.704278163332254*^9, 
   3.704278163423583*^9}, {3.704299697407605*^9, 3.704299715925377*^9}, {
   3.704313984103114*^9, 3.704313985163185*^9}, {3.704314021178389*^9, 
   3.704314022755125*^9}, {3.704436058189968*^9, 3.70443607232518*^9}, {
   3.705847199437562*^9, 3.705847199819051*^9}, {3.7058472339431763`*^9, 
   3.7058472449175377`*^9}, 3.705847276795817*^9, {3.705847320479187*^9, 
   3.705847331841044*^9}, {3.7058475186296577`*^9, 3.7058475871927423`*^9}, {
   3.706014118219475*^9, 3.7060141186905737`*^9}, {3.7060142275287523`*^9, 
   3.706014230504897*^9}, {3.706014377823807*^9, 3.706014378138833*^9}, {
   3.7062779004641867`*^9, 3.7062779087882442`*^9}, {3.7062826348399067`*^9, 
   3.7062826446811037`*^9}, {3.7062937842432547`*^9, 3.706293851080625*^9}, {
   3.7062941305956306`*^9, 3.7062941758887997`*^9}, {3.7062942097545233`*^9, 
   3.706294288921764*^9}, {3.706550040434037*^9, 3.706550053734048*^9}, {
   3.7065500884625807`*^9, 3.706550140095787*^9}, {3.706550883417748*^9, 
   3.706550938130774*^9}, {3.706550973071416*^9, 3.706550995755817*^9}, {
   3.706551139949782*^9, 3.7065511464471893`*^9}, {3.706551848750627*^9, 
   3.7065518835926723`*^9}, {3.706580618973549*^9, 3.70658069068723*^9}, {
   3.706580770589073*^9, 3.706580780448779*^9}, {3.706580813410038*^9, 
   3.706580813800549*^9}, {3.706581718253161*^9, 3.706581719436717*^9}, {
   3.7065820545238667`*^9, 3.706582089797144*^9}, 3.706582172353341*^9, 
   3.706615387658543*^9, {3.7067144227451572`*^9, 3.706714422844717*^9}, {
   3.7067144553547*^9, 3.706714485832896*^9}, {3.706714519864645*^9, 
   3.706714520430517*^9}, {3.706714569503069*^9, 3.706714608650872*^9}, {
   3.706965224135165*^9, 3.7069652243438797`*^9}, {3.824287476991514*^9, 
   3.8242875598522*^9}, {3.824287590216599*^9, 3.824287590822133*^9}, {
   3.824287654963661*^9, 3.824287655572925*^9}, {3.8242877346005993`*^9, 
   3.824287742018333*^9}, {3.824287777808962*^9, 3.824287833377249*^9}, {
   3.8242878678746843`*^9, 3.824287887210981*^9}, {3.824289289225264*^9, 
   3.824289322030129*^9}, {3.82428954875072*^9, 3.824289588288704*^9}, {
   3.824289618643248*^9, 3.824289640270234*^9}, {3.824289874839158*^9, 
   3.8242899151384573`*^9}, {3.824289949863923*^9, 3.824289979622501*^9}, {
   3.824290023793343*^9, 3.8242900247723713`*^9}, {3.824290078181843*^9, 
   3.8242901553254223`*^9}, {3.824290834682864*^9, 3.824290894871518*^9}, {
   3.8242910129541883`*^9, 3.8242910332086906`*^9}, {3.824291322061754*^9, 
   3.824291344320545*^9}, {3.824291440692754*^9, 3.824291455334744*^9}, {
   3.824292036348222*^9, 3.8242920454826727`*^9}, {3.8242920777310743`*^9, 
   3.824292206702169*^9}, {3.824292262803351*^9, 3.8242922948359613`*^9}, {
   3.824292355989409*^9, 3.82429235688441*^9}, 3.824292421777378*^9, {
   3.8242924889462233`*^9, 3.824292496123863*^9}, {3.824369200556177*^9, 
   3.824369212583316*^9}, {3.8243724297719393`*^9, 3.824372430086541*^9}, {
   3.8243742956847363`*^9, 3.8243742960056133`*^9}, {3.824374567569085*^9, 
   3.8243746103604193`*^9}, {3.824374645127643*^9, 3.824374686235262*^9}, {
   3.824374806174947*^9, 3.824374911911797*^9}, {3.824374968266142*^9, 
   3.824375005342024*^9}, {3.824375039162962*^9, 3.824375082994874*^9}, {
   3.824375115256274*^9, 3.8243751978016577`*^9}, {3.824375228557046*^9, 
   3.824375259960739*^9}, {3.824375420201961*^9, 3.8243754236917343`*^9}, {
   3.824375463761457*^9, 3.8243754812291203`*^9}, {3.824375515256886*^9, 
   3.824375547043385*^9}, {3.824375603068508*^9, 3.824375743469988*^9}, {
   3.824375790194131*^9, 3.824375792200101*^9}, {3.824375823742653*^9, 
   3.824375879767458*^9}, {3.824378818191133*^9, 3.824378827501671*^9}, {
   3.8243788760243797`*^9, 3.824378914049295*^9}, {3.824380311127598*^9, 
   3.824380346303124*^9}, {3.824380398429577*^9, 3.824380469937806*^9}, {
   3.824380503093548*^9, 3.824380573312304*^9}, {3.824380754409294*^9, 
   3.8243807591515713`*^9}, {3.824380833413918*^9, 3.824380833621213*^9}, {
   3.8243810644904757`*^9, 3.824381066784718*^9}, {3.824381121788275*^9, 
   3.8243812472372026`*^9}, {3.824381976993452*^9, 3.8243820092903423`*^9}, {
   3.8243820399191008`*^9, 3.824382051610024*^9}, {3.824382085671322*^9, 
   3.824382094921708*^9}, {3.824382409419524*^9, 3.824382410821916*^9}, {
   3.824383064877081*^9, 3.824383357483816*^9}, {3.824383399313097*^9, 
   3.824383401738152*^9}, {3.824383433663159*^9, 3.82438347564534*^9}, {
   3.8243835104244127`*^9, 3.82438354194827*^9}, {3.82438556043449*^9, 
   3.8243855614331837`*^9}, {3.8246476552520733`*^9, 3.824647666336128*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b260b67b-b65b-49a3-8ec0-13d87bed1603"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction", "dmval", 
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"16.653682651527625`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"", 2, 154, 9, 
   16682612428140105051, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.824287438643354*^9, {3.824287480283661*^9, 3.824287498125231*^9}, {
   3.824287536097591*^9, 3.824287562985618*^9}, 3.824287593797065*^9, 
   3.8242876585940113`*^9, {3.824287791898377*^9, 3.824287835961811*^9}, {
   3.824287874895626*^9, 3.824287890084422*^9}, 3.824289293260707*^9, {
   3.8242893247830267`*^9, 3.8242893274366426`*^9}, 3.824289551567102*^9, 
   3.824289593520294*^9, 3.824289643536077*^9, {3.8242898984781513`*^9, 
   3.8242899180145073`*^9}, {3.824289953207149*^9, 3.824289982425186*^9}, 
   3.824290027596281*^9, 3.8242900960042458`*^9, 3.824290158740285*^9, {
   3.82429083789046*^9, 3.8242908975071087`*^9}, 3.824292215869688*^9, 
   3.824292278063637*^9, 3.824292314710939*^9, 3.824292361431222*^9, 
   3.82429242426931*^9, 3.824292498760494*^9, 3.824369215409441*^9, 
   3.824372432963544*^9, 3.824374298687929*^9, 3.8243746135003643`*^9, {
   3.824374665166524*^9, 3.8243746890003223`*^9}, 3.8243748238681107`*^9, {
   3.824374853927062*^9, 3.824374914844598*^9}, {3.82437497931361*^9, 
   3.824375008195763*^9}, {3.8243750443836184`*^9, 3.8243750854858513`*^9}, {
   3.824375178135898*^9, 3.8243752006912518`*^9}, 3.824375262839755*^9, 
   3.824375426922468*^9, 3.8243754880509367`*^9, 3.824375529615556*^9, {
   3.824375606995747*^9, 3.824375617740488*^9}, {3.8243756527250013`*^9, 
   3.8243757023943243`*^9}, 3.824375746046228*^9, 3.824375794741528*^9, 
   3.824375839839869*^9, 3.824375882391901*^9, 3.8243786066692753`*^9, {
   3.824378808433085*^9, 3.8243789164803*^9}, 3.824380576547565*^9, 
   3.824380761872425*^9, 3.824380873648278*^9, 3.824380932523631*^9, 
   3.824381071144014*^9, 3.824381135633322*^9, 3.8243811735665693`*^9, 
   3.824381203934991*^9, 3.8243812507905188`*^9, {3.8243819830430326`*^9, 
   3.8243820124163218`*^9}, 3.8243820545872602`*^9, 3.8243820980958023`*^9, 
   3.8243824505452414`*^9, {3.824383073645647*^9, 3.824383110831979*^9}, 
   3.824383170561323*^9, {3.824383220403377*^9, 3.8243832421176023`*^9}, {
   3.8243833128122873`*^9, 3.824383327045341*^9}, 3.824383367422489*^9, 
   3.824383404625572*^9, {3.8243834368884478`*^9, 3.824383478958767*^9}, {
   3.824383524301496*^9, 3.8243835448354273`*^9}, 3.8243855650824537`*^9, 
   3.82464762057835*^9, 3.8246476692284184`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"2df5d71f-06fb-4a7e-8c54-6f9ffee1e559"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction", "dmval", 
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"16.653958858102925`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"", 2, 154, 10, 
   16682612428140105051, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.824287438643354*^9, {3.824287480283661*^9, 3.824287498125231*^9}, {
   3.824287536097591*^9, 3.824287562985618*^9}, 3.824287593797065*^9, 
   3.8242876585940113`*^9, {3.824287791898377*^9, 3.824287835961811*^9}, {
   3.824287874895626*^9, 3.824287890084422*^9}, 3.824289293260707*^9, {
   3.8242893247830267`*^9, 3.8242893274366426`*^9}, 3.824289551567102*^9, 
   3.824289593520294*^9, 3.824289643536077*^9, {3.8242898984781513`*^9, 
   3.8242899180145073`*^9}, {3.824289953207149*^9, 3.824289982425186*^9}, 
   3.824290027596281*^9, 3.8242900960042458`*^9, 3.824290158740285*^9, {
   3.82429083789046*^9, 3.8242908975071087`*^9}, 3.824292215869688*^9, 
   3.824292278063637*^9, 3.824292314710939*^9, 3.824292361431222*^9, 
   3.82429242426931*^9, 3.824292498760494*^9, 3.824369215409441*^9, 
   3.824372432963544*^9, 3.824374298687929*^9, 3.8243746135003643`*^9, {
   3.824374665166524*^9, 3.8243746890003223`*^9}, 3.8243748238681107`*^9, {
   3.824374853927062*^9, 3.824374914844598*^9}, {3.82437497931361*^9, 
   3.824375008195763*^9}, {3.8243750443836184`*^9, 3.8243750854858513`*^9}, {
   3.824375178135898*^9, 3.8243752006912518`*^9}, 3.824375262839755*^9, 
   3.824375426922468*^9, 3.8243754880509367`*^9, 3.824375529615556*^9, {
   3.824375606995747*^9, 3.824375617740488*^9}, {3.8243756527250013`*^9, 
   3.8243757023943243`*^9}, 3.824375746046228*^9, 3.824375794741528*^9, 
   3.824375839839869*^9, 3.824375882391901*^9, 3.8243786066692753`*^9, {
   3.824378808433085*^9, 3.8243789164803*^9}, 3.824380576547565*^9, 
   3.824380761872425*^9, 3.824380873648278*^9, 3.824380932523631*^9, 
   3.824381071144014*^9, 3.824381135633322*^9, 3.8243811735665693`*^9, 
   3.824381203934991*^9, 3.8243812507905188`*^9, {3.8243819830430326`*^9, 
   3.8243820124163218`*^9}, 3.8243820545872602`*^9, 3.8243820980958023`*^9, 
   3.8243824505452414`*^9, {3.824383073645647*^9, 3.824383110831979*^9}, 
   3.824383170561323*^9, {3.824383220403377*^9, 3.8243832421176023`*^9}, {
   3.8243833128122873`*^9, 3.824383327045341*^9}, 3.824383367422489*^9, 
   3.824383404625572*^9, {3.8243834368884478`*^9, 3.824383478958767*^9}, {
   3.824383524301496*^9, 3.8243835448354273`*^9}, 3.8243855650824537`*^9, 
   3.82464762057835*^9, 3.8246476692331343`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"265f0203-7081-416c-ad8b-eaf229c57580"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction", "dmval", 
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"-\\\", \
\\\"16.654112135753522`\\\"}], \\\"}\\\"}]\\) lies outside the range of data \
in the interpolating function. Extrapolation will be used.\"", 2, 154, 11, 
   16682612428140105051, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.824287438643354*^9, {3.824287480283661*^9, 3.824287498125231*^9}, {
   3.824287536097591*^9, 3.824287562985618*^9}, 3.824287593797065*^9, 
   3.8242876585940113`*^9, {3.824287791898377*^9, 3.824287835961811*^9}, {
   3.824287874895626*^9, 3.824287890084422*^9}, 3.824289293260707*^9, {
   3.8242893247830267`*^9, 3.8242893274366426`*^9}, 3.824289551567102*^9, 
   3.824289593520294*^9, 3.824289643536077*^9, {3.8242898984781513`*^9, 
   3.8242899180145073`*^9}, {3.824289953207149*^9, 3.824289982425186*^9}, 
   3.824290027596281*^9, 3.8242900960042458`*^9, 3.824290158740285*^9, {
   3.82429083789046*^9, 3.8242908975071087`*^9}, 3.824292215869688*^9, 
   3.824292278063637*^9, 3.824292314710939*^9, 3.824292361431222*^9, 
   3.82429242426931*^9, 3.824292498760494*^9, 3.824369215409441*^9, 
   3.824372432963544*^9, 3.824374298687929*^9, 3.8243746135003643`*^9, {
   3.824374665166524*^9, 3.8243746890003223`*^9}, 3.8243748238681107`*^9, {
   3.824374853927062*^9, 3.824374914844598*^9}, {3.82437497931361*^9, 
   3.824375008195763*^9}, {3.8243750443836184`*^9, 3.8243750854858513`*^9}, {
   3.824375178135898*^9, 3.8243752006912518`*^9}, 3.824375262839755*^9, 
   3.824375426922468*^9, 3.8243754880509367`*^9, 3.824375529615556*^9, {
   3.824375606995747*^9, 3.824375617740488*^9}, {3.8243756527250013`*^9, 
   3.8243757023943243`*^9}, 3.824375746046228*^9, 3.824375794741528*^9, 
   3.824375839839869*^9, 3.824375882391901*^9, 3.8243786066692753`*^9, {
   3.824378808433085*^9, 3.8243789164803*^9}, 3.824380576547565*^9, 
   3.824380761872425*^9, 3.824380873648278*^9, 3.824380932523631*^9, 
   3.824381071144014*^9, 3.824381135633322*^9, 3.8243811735665693`*^9, 
   3.824381203934991*^9, 3.8243812507905188`*^9, {3.8243819830430326`*^9, 
   3.8243820124163218`*^9}, 3.8243820545872602`*^9, 3.8243820980958023`*^9, 
   3.8243824505452414`*^9, {3.824383073645647*^9, 3.824383110831979*^9}, 
   3.824383170561323*^9, {3.824383220403377*^9, 3.8243832421176023`*^9}, {
   3.8243833128122873`*^9, 3.824383327045341*^9}, 3.824383367422489*^9, 
   3.824383404625572*^9, {3.8243834368884478`*^9, 3.824383478958767*^9}, {
   3.824383524301496*^9, 3.8243835448354273`*^9}, 3.8243855650824537`*^9, 
   3.82464762057835*^9, 3.8246476692358837`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"713e93e5-bf79-4bad-bf52-f5832f1a4327"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 154, 12, 16682612428140105051, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.824287438643354*^9, {3.824287480283661*^9, 3.824287498125231*^9}, {
   3.824287536097591*^9, 3.824287562985618*^9}, 3.824287593797065*^9, 
   3.8242876585940113`*^9, {3.824287791898377*^9, 3.824287835961811*^9}, {
   3.824287874895626*^9, 3.824287890084422*^9}, 3.824289293260707*^9, {
   3.8242893247830267`*^9, 3.8242893274366426`*^9}, 3.824289551567102*^9, 
   3.824289593520294*^9, 3.824289643536077*^9, {3.8242898984781513`*^9, 
   3.8242899180145073`*^9}, {3.824289953207149*^9, 3.824289982425186*^9}, 
   3.824290027596281*^9, 3.8242900960042458`*^9, 3.824290158740285*^9, {
   3.82429083789046*^9, 3.8242908975071087`*^9}, 3.824292215869688*^9, 
   3.824292278063637*^9, 3.824292314710939*^9, 3.824292361431222*^9, 
   3.82429242426931*^9, 3.824292498760494*^9, 3.824369215409441*^9, 
   3.824372432963544*^9, 3.824374298687929*^9, 3.8243746135003643`*^9, {
   3.824374665166524*^9, 3.8243746890003223`*^9}, 3.8243748238681107`*^9, {
   3.824374853927062*^9, 3.824374914844598*^9}, {3.82437497931361*^9, 
   3.824375008195763*^9}, {3.8243750443836184`*^9, 3.8243750854858513`*^9}, {
   3.824375178135898*^9, 3.8243752006912518`*^9}, 3.824375262839755*^9, 
   3.824375426922468*^9, 3.8243754880509367`*^9, 3.824375529615556*^9, {
   3.824375606995747*^9, 3.824375617740488*^9}, {3.8243756527250013`*^9, 
   3.8243757023943243`*^9}, 3.824375746046228*^9, 3.824375794741528*^9, 
   3.824375839839869*^9, 3.824375882391901*^9, 3.8243786066692753`*^9, {
   3.824378808433085*^9, 3.8243789164803*^9}, 3.824380576547565*^9, 
   3.824380761872425*^9, 3.824380873648278*^9, 3.824380932523631*^9, 
   3.824381071144014*^9, 3.824381135633322*^9, 3.8243811735665693`*^9, 
   3.824381203934991*^9, 3.8243812507905188`*^9, {3.8243819830430326`*^9, 
   3.8243820124163218`*^9}, 3.8243820545872602`*^9, 3.8243820980958023`*^9, 
   3.8243824505452414`*^9, {3.824383073645647*^9, 3.824383110831979*^9}, 
   3.824383170561323*^9, {3.824383220403377*^9, 3.8243832421176023`*^9}, {
   3.8243833128122873`*^9, 3.824383327045341*^9}, 3.824383367422489*^9, 
   3.824383404625572*^9, {3.8243834368884478`*^9, 3.824383478958767*^9}, {
   3.824383524301496*^9, 3.8243835448354273`*^9}, 3.8243855650824537`*^9, 
   3.82464762057835*^9, 3.824647669238662*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"1558d42e-77f1-4ed3-afa0-491abd4d2bc0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"  \"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.824647669242032*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"cb9f8028-032f-4381-b824-7397c08b544e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The number of e-folds before the end of inflation when \
\[Sigma] goes fastest is N_* = \"\>", "\[InvisibleSpace]", 
   "41.44278948985089`"}],
  SequenceForm[
  "The number of e-folds before the end of inflation when \[Sigma] goes \
fastest is N_* = ", 41.44278948985089],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.824647669242613*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"ed9e4564-821a-4d33-8c25-ce0665628a78"],

Cell[BoxData["\<\" Verify from the figure that the sourced signal is peaked a \
couple of e-folds after this \"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.824647669243479*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"4941d444-cb99-4410-b8aa-fc657cde5bb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The value of \[Xi]_* that saturates the PBH is  \"\>", 
   "\[InvisibleSpace]", "5.078194212936661`", 
   "\[InvisibleSpace]", "\<\" ; (Make sure that this is between 3 and \
7)\"\>"}],
  SequenceForm[
  "The value of \[Xi]_* that saturates the PBH is  ", 5.078194212936661, 
   " ; (Make sure that this is between 3 and 7)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.8246476692442207`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"63a86eb2-90d1-4555-a544-19ba6018c2cd"],

Cell[BoxData["\<\"  \"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.824647669244892*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"03abfd40-a7c6-49e7-a19a-a6225e81ff4c"],

Cell[BoxData["\<\"NEXT PLOT: Scalar perturbations produced during inflation. \
\"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.824647669245449*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"836d7911-c5c4-4db6-8d16-9e9a18613876"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwV13lcTO8XB/C0SUiFTM1MM6MkWWqmZlpnaZqytBClTYhEGyGUJYlIURRJ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        "]]},
      Annotation[#, "Charting`Private`Tag$39950#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV2Hk8VN8bB3BLlJIkxNi3JDt3EiF37swlQlmypFKKVERaREVKiqzFV6tI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        "]]},
      Annotation[#, "Charting`Private`Tag$40003#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV13k4VG8bB/BKRGVJilJjXwo1OIc5M5yx75UWaRGVoqR+kiUiWSKUtNha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        "]]},
      Annotation[#, "Charting`Private`Tag$40056#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nk8Vc8bB3ARSipJISnn2iPd5Zxr34WkJNpUlggViVBuISqlflkSiZKy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        "]]},
      Annotation[#, "Charting`Private`Tag$40109#1"]& ]}, {}}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Xi]\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-45, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"5.08\"\>",
        ShowStringCharacters->False],
       5.078194212936661,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-42.7, -22.6921091945723}], InsetBox[
    StyleBox["\<\"  \\!\\(\\*SubscriptBox[\\(N\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-39.5, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"41.4\"\>",
        ShowStringCharacters->False],
       41.44278948985089,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-36.5, -22.6921091945723}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Xi]\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-45, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"4.99\"\>",
        ShowStringCharacters->False],
       4.994608162563224,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-42.7, -22.692109194576187}], InsetBox[
    StyleBox["\<\"  \\!\\(\\*SubscriptBox[\\(N\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-39.5, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"27.6\"\>",
        ShowStringCharacters->False],
       27.611072851668652`,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-36.5, -22.692109194576187}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Xi]\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-45, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"4.91\"\>",
        ShowStringCharacters->False],
       4.906328048838999,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-42.7, -22.692109194576187}], InsetBox[
    StyleBox["\<\"  \\!\\(\\*SubscriptBox[\\(N\\), \\(*\\)]\\) = \"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-39.5, -22.6921091945723}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"18.4\"\>",
        ShowStringCharacters->False],
       18.38697567570775,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontSize->16,
     FontColor->RGBColor[1, 0, 0]], {-36.5, -22.692109194576187}], InsetBox[
    StyleBox["\<\"PBH limit \"\>",
     StripOnInput->False,
     LineColor->GrayLevel[0],
     FrontFaceColor->GrayLevel[0],
     BackFaceColor->GrayLevel[0],
     GraphicsColor->GrayLevel[0],
     FontSize->16,
     FontColor->GrayLevel[0]], {-21.681954820813218, -5.260221811211031}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-16.681954820813218`, -25.328436022934504`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(P\\), \\(\[Zeta]\\)]\\)\"", FontSize -> 
           14, 
           GrayLevel[0], StripOnInput -> False], TextForm]], "InlineText"], 
       Text[
        Style["\!\(\*SubscriptBox[\(P\), \(\[Zeta]\)]\)", FontSize -> 14, 
         GrayLevel[0]]]], TraditionalForm], None}, {
     FormBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox[
          StyleBox["\"N\"", FontSize -> 14, 
           GrayLevel[0], StripOnInput -> False], TextForm]], "InlineText"], 
       Text[
        Style["N", FontSize -> 14, 
         GrayLevel[0]]]], TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Automatic, Automatic}}, {{{{-25.328436022934504`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}, {
     Automatic, Automatic}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{510.54999999999956`, Automatic},
  LabelStyle->15,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->
   NCache[{{-47, -16.681954820813218`}, {-Log[100000000000], 
      0}}, {{-47, -16.681954820813218`}, {-25.328436022934504`, 0}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{-53, 
      FormBox["\"\"", TraditionalForm]}, {-52, 
      FormBox["\"\"", TraditionalForm]}, {-51, 
      FormBox["\"\"", TraditionalForm]}, {-50, 
      FormBox["\"50\"", TraditionalForm]}, {-49, 
      FormBox["\"\"", TraditionalForm]}, {-48, 
      FormBox["\"\"", TraditionalForm]}, {-47, 
      FormBox["\"\"", TraditionalForm]}, {-46, 
      FormBox["\"\"", TraditionalForm]}, {-45, 
      FormBox["\"45\"", TraditionalForm]}, {-44, 
      FormBox["\"\"", TraditionalForm]}, {-43, 
      FormBox["\"\"", TraditionalForm]}, {-42, 
      FormBox["\"\"", TraditionalForm]}, {-41, 
      FormBox["\"\"", TraditionalForm]}, {-40, 
      FormBox["\"40\"", TraditionalForm]}, {-39, 
      FormBox["\"\"", TraditionalForm]}, {-38, 
      FormBox["\"\"", TraditionalForm]}, {-37, 
      FormBox["\"\"", TraditionalForm]}, {-36, 
      FormBox["\"\"", TraditionalForm]}, {-35, 
      FormBox["\"35\"", TraditionalForm]}, {-34, 
      FormBox["\"\"", TraditionalForm]}, {-33, 
      FormBox["\"\"", TraditionalForm]}, {-32, 
      FormBox["\"\"", TraditionalForm]}, {-31, 
      FormBox["\"\"", TraditionalForm]}, {-30, 
      FormBox["\"30\"", TraditionalForm]}, {-29, 
      FormBox["\"\"", TraditionalForm]}, {-28, 
      FormBox["\"\"", TraditionalForm]}, {-27, 
      FormBox["\"\"", TraditionalForm]}, {-26, 
      FormBox["\"\"", TraditionalForm]}, {-25, 
      FormBox["\"25\"", TraditionalForm]}, {-24, 
      FormBox["\"\"", TraditionalForm]}, {-23, 
      FormBox["\"\"", TraditionalForm]}, {-22, 
      FormBox["\"\"", TraditionalForm]}, {-21, 
      FormBox["\"\"", TraditionalForm]}, {-20, 
      FormBox["\"20\"", TraditionalForm]}, {-19, 
      FormBox["\"\"", TraditionalForm]}, {-18, 
      FormBox["\"\"", TraditionalForm]}, {-17, 
      FormBox["\"\"", TraditionalForm]}, {-16, 
      FormBox["\"\"", TraditionalForm]}, {-15, 
      FormBox["\"15\"", TraditionalForm]}, {-14, 
      FormBox["\"\"", TraditionalForm]}, {-13, 
      FormBox["\"\"", TraditionalForm]}, {-12, 
      FormBox["\"\"", TraditionalForm]}, {-11, 
      FormBox["\"\"", TraditionalForm]}, {-10, 
      FormBox["\"10\"", TraditionalForm]}, {-9, 
      FormBox["\"\"", TraditionalForm]}, {-8, 
      FormBox["\"\"", TraditionalForm]}, {-7, 
      FormBox["\"\"", TraditionalForm]}, {-6, 
      FormBox["\"\"", TraditionalForm]}, {-5, 
      FormBox["\"5\"", TraditionalForm]}}, Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }]], "Output",
 CellChangeTimes->{
  3.824287438403028*^9, {3.8242874800227957`*^9, 3.8242874978918257`*^9}, {
   3.8242875358380823`*^9, 3.824287562738253*^9}, 3.824287593544682*^9, 
   3.824287658349668*^9, {3.82428779173116*^9, 3.82428783579119*^9}, {
   3.824287874739278*^9, 3.824287889916214*^9}, 3.824289293103652*^9, {
   3.824289324567031*^9, 3.824289327277396*^9}, 3.824289551378643*^9, 
   3.824289593349476*^9, 3.824289643286334*^9, {3.8242898982530003`*^9, 
   3.8242899178548727`*^9}, {3.8242899530369043`*^9, 3.824289982242392*^9}, 
   3.824290027422649*^9, 3.824290095829523*^9, 3.824290158577924*^9, {
   3.824290837686317*^9, 3.8242908973501673`*^9}, 3.824292216305911*^9, 
   3.8242922782001*^9, 3.8242923149697742`*^9, 3.824292361563367*^9, 
   3.8242924244173594`*^9, 3.8242924988925533`*^9, 3.8243692158535337`*^9, 
   3.8243724333707047`*^9, 3.8243742990673227`*^9, 3.824374613851618*^9, {
   3.8243746655118933`*^9, 3.8243746893559437`*^9}, 3.824374824255101*^9, {
   3.824374854330873*^9, 3.8243749152132072`*^9}, {3.824374979674466*^9, 
   3.824375008524078*^9}, {3.824375044646763*^9, 3.824375085811121*^9}, {
   3.8243751785011377`*^9, 3.824375201114275*^9}, 3.824375263240033*^9, 
   3.82437542730184*^9, 3.824375488315304*^9, 3.824375529880095*^9, {
   3.8243756072826157`*^9, 3.824375617904563*^9}, {3.824375652876379*^9, 
   3.824375702575055*^9}, 3.8243757462725*^9, 3.824375794894145*^9, 
   3.8243758399972153`*^9, 3.8243758825457363`*^9, 3.824378607044372*^9, {
   3.8243788085909986`*^9, 3.824378916715863*^9}, 3.824380576853109*^9, 
   3.8243807652411003`*^9, 3.824380874044559*^9, 3.824380932691333*^9, 
   3.8243810713164577`*^9, 3.824381135800704*^9, 3.8243811737302017`*^9, 
   3.824381204104412*^9, 3.8243812509536123`*^9, {3.824381983216147*^9, 
   3.8243820126000347`*^9}, 3.824382054785481*^9, 3.824382098261663*^9, 
   3.824382450724024*^9, {3.8243830738206797`*^9, 3.824383111004134*^9}, 
   3.824383170830254*^9, {3.824383220652182*^9, 3.824383242405164*^9}, {
   3.824383313106699*^9, 3.824383327237434*^9}, 3.8243833676201677`*^9, 
   3.8243834048346*^9, {3.824383437124221*^9, 3.8243834791468973`*^9}, {
   3.824383524545944*^9, 3.8243835450692463`*^9}, 3.824385565361971*^9, 
   3.8246476209731894`*^9, 3.8246476693694153`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"d4a13d7e-efee-4fb6-8791-81b96da91ea4"],

Cell[CellGroupData[{

Cell[BoxData["\<\"  \"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.82464766941306*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"9f718988-973c-4765-bf46-82b0fd6b7e20"],

Cell[BoxData["\<\"NEXT PLOT: GW produced during inflation. This plot does not \
include the GW signal from BH marging\"\>"], "Print",
 CellChangeTimes->{
  3.824287438309618*^9, {3.82428747993051*^9, 3.824287497805915*^9}, {
   3.824287535738348*^9, 3.824287562662723*^9}, 3.824287593462306*^9, 
   3.8242876582642603`*^9, {3.8242877916396523`*^9, 3.824287835718717*^9}, {
   3.8242878746652613`*^9, 3.824287889849378*^9}, 3.8242892930340853`*^9, {
   3.824289324479165*^9, 3.824289327186612*^9}, 3.824289551275777*^9, 
   3.824289593268961*^9, 3.824289643194401*^9, {3.8242898981860733`*^9, 
   3.824289917783538*^9}, {3.824289952963619*^9, 3.824289982165654*^9}, 
   3.824290027323183*^9, 3.824290095757869*^9, 3.824290158506753*^9, {
   3.8242908376120577`*^9, 3.824290897258869*^9}, 3.824292216095867*^9, 
   3.8242922780801983`*^9, 3.82429231483549*^9, 3.8242923614476643`*^9, 
   3.824292424285128*^9, 3.824292498776402*^9, 3.824369215639041*^9, 
   3.824372433175047*^9, 3.824374298906864*^9, 3.824374613689659*^9, {
   3.8243746653533707`*^9, 3.824374689206437*^9}, 3.824374824091612*^9, {
   3.8243748541583433`*^9, 3.824374915067634*^9}, {3.824374979536806*^9, 
   3.824375008370644*^9}, {3.824375044455546*^9, 3.824375085666399*^9}, {
   3.824375178356194*^9, 3.8243752009067173`*^9}, 3.8243752630665092`*^9, 
   3.824375427152916*^9, 3.8243754881734333`*^9, 3.824375529744595*^9, {
   3.824375607071663*^9, 3.824375617760435*^9}, {3.8243756527442503`*^9, 
   3.824375702413473*^9}, 3.8243757461261673`*^9, 3.824375794760203*^9, 
   3.824375839862548*^9, 3.8243758824146214`*^9, 3.824378606887991*^9, {
   3.824378808453782*^9, 3.82437891650045*^9}, 3.82438057663982*^9, 
   3.8243807631440287`*^9, 3.824380873861643*^9, 3.824380932544656*^9, 
   3.8243810711651163`*^9, 3.8243811356554613`*^9, 3.82438117358821*^9, 
   3.824381203955533*^9, 3.8243812508148537`*^9, {3.8243819830636797`*^9, 
   3.824382012436386*^9}, 3.824382054607459*^9, 3.824382098117618*^9, 
   3.824382450566728*^9, {3.824383073667596*^9, 3.824383110848098*^9}, 
   3.824383170639477*^9, {3.8243832204830513`*^9, 3.824383242246282*^9}, {
   3.8243833129453983`*^9, 3.824383327067733*^9}, 3.824383367445956*^9, 
   3.824383404648756*^9, {3.824383436967943*^9, 3.824383478984823*^9}, {
   3.8243835243841553`*^9, 3.824383544910935*^9}, 3.8243855651634417`*^9, 
   3.824647620808709*^9, 3.8246476694137897`*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"eea73e7a-0627-4100-b9bd-4e1c0ed34005"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJwtVXlU03cSDyERwiEkYUHBagVEUH/J78thKR4MikIRueRSoQ1aFFDgLSgC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       "]]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      LineBox[CompressedData["
1:eJwVVHs4lAkffWcYMW5jzFDfl0opT8vMvPO+kWLNb1G5JGUbSrG6sMiltZYo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       "]]}}, {{}, {}}}, {{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtVXlUkwceDAn3GUISTk3ltEjOLx/Sh5IflxaEqtQa6GI5LFcLIiAoLJe1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       "]]}}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV2Hk4lN8XAHAkS9GCshTZCzODWd+xZIwSyi5ZS4okZY2Qb362IqVIJCRr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        "]]},
      Annotation[#, "Charting`Private`Tag$40929#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV2Hk0VG8YB3A7CVnHvs6MnUqYsY8h0aKoSCgUbZJQJEpZskvZKUkhKQmF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        "]]},
      Annotation[#, "Charting`Private`Tag$40984#1"]& ]}, {}}, InsetBox[
    StyleBox["\<\"LVK \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {5.756462732485114, -13.354993539365465}], InsetBox[
    StyleBox["\<\" \\!\\(\\*SubscriptBox[\\(f\\), \\(p\\)]\\)~ \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[
      0, 0, 1]], {-25.839261646700493, -28.782313662425572}], InsetBox[
    StyleBox[
     RowBox[{
      TagBox[
       InterpretationBox[
        StyleBox["\<\"3\"\>",
         ShowStringCharacters->False],
        3,
        Editable->False],
       NumberForm], " ", "nHz"}],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[
      0, 0, 1]], {-23.82435862615823, -28.782313662425572}], InsetBox[
    StyleBox["\<\" \\!\\(\\*SubscriptBox[\\(\[Xi]\\), \\(*\\)]\\)= \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[
      0, 0, 1]], {-25.839261646700493, -27.17050409732974}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"5.08\"\>",
        ShowStringCharacters->False],
       5.078194212936661,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[0, 0, 1]], {-23.82435862615823, -27.17050409732974}],
    InsetBox[
    StyleBox["\<\" \\!\\(\\*SubscriptBox[\\(f\\), \\(p\\)]\\)~ \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[0, 0, 1]], {-12.716898269296165, -30.3941232275214}],
    InsetBox[
    StyleBox[
     RowBox[{
      TagBox[
       InterpretationBox[
        StyleBox["\<\"3\"\>",
         ShowStringCharacters->False],
        3,
        Editable->False],
       NumberForm], " ", "mHz"}],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[0, 0, 1]], {-10.41431317630212, -30.3941232275214}], 
   InsetBox[
    StyleBox["\<\" \\!\\(\\*SubscriptBox[\\(\[Xi]\\), \\(*\\)]\\)= \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[
      0, 0, 1]], {-12.02375108873622, -28.782313662425572}], InsetBox[
    StyleBox[
     TagBox[
      InterpretationBox[
       StyleBox["\<\"4.99\"\>",
        ShowStringCharacters->False],
       4.994608162563224,
       AutoDelete->True],
      NumberForm[#, 3]& ],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontSize->14,
     FontColor->RGBColor[
      0, 0, 1]], {-9.721165995742174, -28.782313662425572}], {{}, 
    GraphicsComplexBox[CompressedData["
1:eJztklss1QEcx3UUKooQy8jtOFH431jYKFGH0zC5JbeUS+SSW6eaWhsl0qZ4
iDk5SlYx5HaU9EWkrZaQ0kFlKNEcSS7rJD3gwavHHn777fPy22/7fPSCY9xD
WDIyMgcW5t/eZpxEHdJjcOR+oYlAjoNFFip2apX6MuD2+bD6FBik50UMEZYM
ErNsOkIlNBJMWGVVKgxuO+oUSt7R8Ku7yd/9nUb7rEzc2ac0HLikfX0bjcww
60q7YhqBox1qx5oZKKvMDTzLoMEfapZndzLIflS3xTmWhsUOoqfhIwON42fs
X3ss8GcIbw0yyFOyivOwoiGiNgc69zLQqZ0R9mjT2D9/KUu/nEFhkOhNAIuG
wM5aYBrBgL2Bv2ZwmIK3p6Gr2R8ao0eDeae7KTwQ1is4Lvwnzs+una6i0JaZ
q/i2gMaLnlYD/g0KXIU20fs9NJjyJMzwKZTYGl0ZnqRQe9hSkuxPwUV7fOhg
OAUb2V/bZe0pJCvluOV+ItFQUu2aZkQhJTVt7kskCXuvxAtKGylkSM/dsZgm
0DLPlF0fJ5GppiYfGEPA6d7Pfo0uEjzNlLlgoTleuldtyheRCFNr4qvwzeD2
O95WP5/EN43YMrGtKbqK6OjiiyTkvgYwlt074e06mb8rdOFedLBi44Txki91
z+rHFZGsFf4GeJRpvSoJp4aJyz84nFX3Oe1QzhNHEyv6WeQpjlTQH0QusZKB
3nnZrcscHrW+0lx5mf/3sbp9iGcevqpwJuHdFKXacFcdAYVxUktzElwflxFp
DntFHyFTE357ZwiwnxTMitlGGBFUXG3tJXBtn2bLcw4bJ7mn6nmNBJxT+TW+
6wwhmSDG2osIpMdX1KSP6SMhT6LllU6grDSF9yFZd6kP2RNr68L9dfEX1CAm
4A==
     "], {{
       {RGBColor[1, 0, 0], Opacity[0.3], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[{{41, 40, 31}}], 
          PolygonBox[{{39, 38, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15,
            16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 
           28}}]}]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
        1.6], LineBox[{38, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16,
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 39}], 
        LineBox[{40, 31, 41}]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdlnk01fkbxy11LZX1uq4l7nVvZJl0d/fe71XDoF+lxdIyqSxJTYgcphok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     "], {{
       {RGBColor[0, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{157, 158, 159, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
          112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
          125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
          138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
          151, 152, 153, 154, 155, 156}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxtlXs0lekex6UyReRWInK/s+39vq/Ldtl7v62RSCWhxGbsqKWyhCE2pumC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     "], {{
       {RGBColor[1, 0, 0], Opacity[0.4], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{105, 106, 107, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105}]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdWXk4Vf/XvaZrzJRZcQ0lKvPsXk6JRBpkSkIKlTnfSkVJZSiZolKSkCSU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     
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[1, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl0lV4EAQUBtCNRpESpZFGUJDukkbJUdJKCSxhIzZiG83oEnyhU1G6O1Ua
lO7uFFCaw8fDuff1v9/9c3UIDwpLFBAQEMhnxnR7BjOZxWzmMJd5zGcBC1nE
L/zKYn7jd5awlGUsZwUrWcVq1rCWdaxnAxvZxGa2sJVtbGcHO9nFbv7gT/5i
D3vZx34OcJBDHOYIf/MPRznGcU5wklOc5gxnOcd5LnCRS1zmCle5xnVucJNb
3OYOd7nHfR7wkEf8y2Oe8JT/+J9nPOcFL3nFa94EvH9IIIlITBKSkozkpCAl
H/AhqfiI1KQhLelIz8dk4BM+JSOZyEwWspKN7OQIfN+DnOQiN3nISz7yU4DP
KUghvuBLClOEryhKMYpTgpKUojRlKEs5ylOBilSiMlWoytdUozo1qEktalOH
unzDt9SjPg1oSCMaE0QTmtKM5rTgO1rSita0oS3taM/3/EAHOtKJznThR7rS
je4EE0IoYYQTQQ96EkkUvehNH/oSTQz96M8ABhJLHPEMYjBDGMowhjOCBH5W
lWlM5SemMJlJTGQC4xnHWMYwmlEkMJIRDGcYQxnCYAYRTxyxDGQA/elHDNH0
pQ+96UUUkfSkBxGEE0YoIQTTnW50fZfDLW8BbXuP/g==
          
          "]]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0WlXDAAUgOFRKoRKIiU1lQqFFBKiQqtWOylToWQmLbKkkCIlkS1x+qs9
8+E576d7zr3nBkORjvCmQCCwTrQxxLKZOOJJYAtb2UYi29nBTpJIJoVdpLKb
NPawl3T2kUEm+8niANnkECSXPPI5SAGFFHGIwxyhmBKOcozjlHKCMso5ySlO
U8EZKjnLOc5TxQUuUk0NtVziMleoo54GGmmimau00Eob7XTQyTWuc4Ob3OI2
d7jLPbq4Tzc9PCBEL33085BHzHvOYx1gkCcM8ZQwEYZ5xgijjDHOcyZ4wUte
8ZpJ3jDFNG95x3tm+MAsc3zkU3QPPrPAIl9Y4ivLfOM7K/zgJ7/4zR9Wo/Nu
+atr/OM/G4w8M9s=
         "]]}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt02N3FgAAhuF32WvZtVq2zaWtpWXXMpdt/4q1lm3btm3bxtU5fbj+wP2c
JzQmNnpIUCAQeEEc84hnPgksYCGLWMwSlrKM5axgJatYzRrWso71bGAjm9jM
Frayje3sYCe72M0e9rKP/RzgIIc4zBGOcozjnOAkpzjNGc5yjvNc4CKXuMwV
rnKN69zgJre4zR3uco/7POAhj3jME57yjOf/u73kFa95w1ve8Z4PfOQTn/nC
V77xnR/85Be/+UPAIEEkIjFJSEoykpOClKQiNWlISzqCSU8IGchIJjKThaxk
Izs5yEkucpOHvOQjlPwUIIyCFKIwRShKMYpTgpKUojRlKEs5ylOBilSiMlWo
SjWqU4Oa1KI2dahLPcKpTwMa0ojGRBBJE6JoSjOa04KWRNOK1rShLe1oTwc6
0onOdKEr3ehOD2LoSS9604e+9KM/AxjIIAbz70ixDGUYwxnBSEYxmjGMZRzj
mcBEJjGZKUxlGtOZwUxmMZs5zOUvEpZ2mQ==
         "]]}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJxdV3k01dv7lqmUMQ0qDYTUNWU48/lsUmggU4Moc2l2S1GaFKmoKy4SSWTI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     "], {{
       {RGBColor[1, 0, 1], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{235, 236, 237, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
          13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 
          30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
          47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
          64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
          81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
          98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
          112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
          125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
          138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
          151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
          164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
          177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
          190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 
          203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 
          216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 
          229, 230, 231, 232, 233, 234}}]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 
         183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196,
          197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 
         210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223,
          224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 
         235}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJxdenk0Ve8Xt/Gap2ueFco8u/PpboWQEGUuUooGcxORMoSEUKK5pAFFhiSx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     "], {{
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Opacity[0.3], EdgeForm[
        None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1VOwGAYQBdDYtpMX27adxjYa22zMNrYa27aNxrZts+l5048zc2fv387s
bECTDlXaBwsSJEhQCgkFKBjs/xw4C+yCE4KQhCI0YQhLOMITgYhEIjJRiEo0
ohODmMQiNnGISzzik4CEJCIxSQggKclITgpSkorUpCEt6UhPBjKSicxkISvZ
yE4OcpKL3OQhL/nITwEKBu6BwhShKMUoTglKUorSlKEs5ShPBX6jIpWoTBWq
Uo3q1KAmtahNHepSj/o0oCGNaEwTmtKM32lOC1rSita0oS3taE8HOtKJznSh
K93oTg960ove9KEv/fiD/gxgIIMYzBCGMozhjGAko/iTvxjNGMYyjvFMYCKT
mMwUpjKN6cxgJrOYzd/MYS7zmM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjay
ic1sYSvb2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU7yD6c4zRnOco7zXOAi
l7jMFa5yjevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf
+MwXvvKN7/zgJ//yi8DjD0owghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jE
IjZxiEs84pOAhCQiMUkIICnJSE4KUpKK1KQhLelITwYykonMZCEr2chODnKS
i9zkIS/5yE8BClKIwhShKMUoTglKUorSlKEs5ShPBX6jIpWoTBWqUo3q1KAm
tahNHepSj/o0oCGNaEwTmtKM32lOC1rSita0oS3taE8HOtKJznShK93oTg96
0ove9KEv/fiD/gxgIIMYzBCGMozhjGAko/iTvxjNGMYyjvFMYCKTmMwUpjKN
6cxgJrOYzd/MYS7zmM8CFrKIxSxhKctYzgpWsorVrGEt61jPBjayic1sYSvb
2M4OdrKL3exhL/vYzwEOcojDHOEoxzjOCU7yD6c4zRnOco7zXOAil7jMFa5y
jevc4Ca3uM0d7nKP+zzgIY94zBOe8oznvOAlr3jNG97yjvd84COf+MwXvvKN
7/zgJ//yi8DHH5RgBCcEIQlFaMIQlnCEJwIRiURkohCVaEQnBjGJRWziEJd4
xCcBCUlEYpIQQFKSkZwUpCQVqUlDWtKRngxkJBOZyUJWspGdHOQkF7nJQ17y
kZ//AJuXCmY=
          "]]]}, {}, {}, {}}, {{}, {}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl1kO0GAYQBdAf27Ztm40b225s22jspLFtm23c2LZtJ73/dHHPW8/izUyS
xu0rtwsSEBBQIGhAQGCKgGAEJwQhCUVowhCWcIQnAhGJRGSiEJVoRCcGMYlF
bOIQl3jEJwEJSURikpCUZCQnBSlJRWrSkJZ0pCcDGclEZrKQlWxkJwc5yUVu
8pCXfOQPnJmCFKIwRSjKbxSjOCUoSSlKU4bfKUs5ylOBilSiMlWoSjWqU4Oa
1KI2dahLPerTgIY0ojFNaMofNKM5LWhJK1rThra0oz0d6EgnOtOFrnSjOz3o
SS9604e+9KM/AxjIIAYzhKEMYzh/MoKRjGI0YxjLOMYzgYlMYjJTmMo0/mI6
M5jJLGYzh7nMYz4LWMgiFrOEpSxjOStYySpWs4a1rGM9G9jIJjazha1sYzs7
2MkudrOHvexjPwf4m384yCEOc4SjHOM4/3KCk5ziNGc4yznOc4GLXOIyV7jK
Na5zg5vc4jZ3uMs97vOAhzziMU94yjOe84KXvOI1b3jLO97zgY984jNf+Mo3
vvODn/wisPxBCEowghOCkIQiNGEISzjCE4GIRCIyUYhKNKITg5jEIjZxiEs8
4pOAhCQiMUlISjKSk4KUpCI1aUhLOtKTgYxkIjNZyEo2spODnOQiN3nISz7y
U4CCFKIwRSjKbxSjOCUoSSlKU4bfKUs5ylOBilSiMlWoSjWqU4Oa1KI2dahL
PerTgIY0ojFNaMofNKM5LWhJK1rThrYELu/2dKAjnehMF7rSje70oCe96E0f
+tKP/gxgIIMYzBCGMozh/MkIRjKK0YxhLOMYzwQmMonJTGEq0/iL6cxgJrOY
zRzmMo/5LGAhi1jMEpayjOWsYCWrWM0a1rKO9WxgI5vYzBa2so3t7GAnu9jN
Hvayj/0c4G/+4SCHOMwRjnKM4/zLCU5yitOc4SznOM8FLnKJy1zhKte4zg1u
covb3OEu97jPAx7yiMc84SnPeM4LXvKK17zhLe94zwc+8onPfOEr3/jOD37y
i8DDH4SgBCM4IQhJKEIThrCEIzwRiEgkIhOFqEQjOjGISSxiE4e4xCM+CUhI
IhKThKQkIzkpSEkqUpOGtKQjPRnISCYyk4WsZCM7OchJLnKTh7zkI3/Q/3+e
/wDGfgnh
         "]]}}}], {{}, {}}}, InsetBox[
    StyleBox["\<\"SKA\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-14.966803104461297, -15.312190868410404}], InsetBox[
    StyleBox["\<\"PTA\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-15.825388144838126, -12.54908875681755}], InsetBox[
    StyleBox["\<\"LISA \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-7.4834015522306485, -20.72326583694641}], InsetBox[
    StyleBox["\<\"BBO\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {-0.34538776394910686, -21.874558383443436}], InsetBox[
    StyleBox["\<\"CE\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0.5, 0, 0.5],
     FrontFaceColor->RGBColor[0.5, 0, 0.5],
     BackFaceColor->RGBColor[0.5, 0, 0.5],
     GraphicsColor->RGBColor[0.5, 0, 0.5],
     FontSize->16.5,
     FontWeight->Bold,
     FontColor->RGBColor[
      0.5, 0, 0.5]], {8.05904782547916, -16.578612669557128}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-26.920489705903744`, -37.41700776115324},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \
\\(GW\\)]\\)\\!\\(\\*SuperscriptBox[\\(h\\), \\(2\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"f / Hz\"", TraditionalForm], 
     FormBox["\"efoldings\"", TraditionalForm]}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], {}}, {{{-25.328436022934504`, 
        FormBox["\"\"", TraditionalForm]}, {-23.025850929940457`, 
        FormBox["\"\"", TraditionalForm]}, {-20.72326583694641, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
         TraditionalForm]}, {-18.420680743952367`, 
        FormBox["\"\"", TraditionalForm]}, {-16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976184, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
         TraditionalForm]}, {-4.605170185988092, 
        FormBox["\"\"", TraditionalForm]}, {-2.302585092994046, 
        FormBox["\"\"", TraditionalForm]}, {0, 
        FormBox["\"1\"", TraditionalForm]}, {2.302585092994046, 
        FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
        FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {9.210340371976184, 
        FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}}, {{-25.32720481401191, 
        FormBox["\"\"", TraditionalForm]}, {-20.330329814011915`, 
        FormBox["\"40\"", TraditionalForm]}, {-15.33345481401191, 
        FormBox["\"\"", TraditionalForm]}, {-10.336579814011909`, 
        FormBox["\"30\"", TraditionalForm]}, {-5.3397048140119105`, 
        FormBox["\"\"", TraditionalForm]}, {-0.34282981401191076`, 
        FormBox["\"20\"", TraditionalForm]}, {4.654045185988091, 
        FormBox["\"\"", TraditionalForm]}, {9.65092018598809, 
        FormBox["\"10\"", TraditionalForm]}}}}, {{{{-36.841361487904734`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {}}, {{{-25.328436022934504`, 
        FormBox["\"\"", TraditionalForm]}, {-23.025850929940457`, 
        FormBox["\"\"", TraditionalForm]}, {-20.72326583694641, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
         TraditionalForm]}, {-18.420680743952367`, 
        FormBox["\"\"", TraditionalForm]}, {-16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"", 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976184, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
         TraditionalForm]}, {-4.605170185988092, 
        FormBox["\"\"", TraditionalForm]}, {-2.302585092994046, 
        FormBox["\"\"", TraditionalForm]}, {0., 
        FormBox["\"1\"", TraditionalForm]}, {2.302585092994046, 
        FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
        FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
        FormBox[
        "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(3\\)]\\)\"", 
         TraditionalForm]}, {9.210340371976184, 
        FormBox["\"\"", TraditionalForm]}, {11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}}, {{-25.32720481401191, 
        FormBox["\"\"", TraditionalForm]}, {-20.330329814011915`, 
        FormBox["\"40\"", TraditionalForm]}, {-15.33345481401191, 
        FormBox["\"\"", TraditionalForm]}, {-10.336579814011909`, 
        FormBox["\"30\"", TraditionalForm]}, {-5.3397048140119105`, 
        FormBox["\"\"", TraditionalForm]}, {-0.34282981401191076`, 
        FormBox["\"20\"", TraditionalForm]}, {4.654045185988091, 
        FormBox["\"\"", TraditionalForm]}, {9.65092018598809, 
        FormBox["\"10\"", TraditionalForm]}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  LabelStyle->{
    GrayLevel[0], 19},
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-26.920489705903744`, 
     12.611537753638338`}, {-37.41700776115324, -
      Log[100000]}}, {{-26.920489705903744`, 
    12.611537753638338`}, {-37.41700776115324, -11.512925464970229`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.824287438403028*^9, {3.8242874800227957`*^9, 3.8242874978918257`*^9}, {
   3.8242875358380823`*^9, 3.824287562738253*^9}, 3.824287593544682*^9, 
   3.824287658349668*^9, {3.82428779173116*^9, 3.82428783579119*^9}, {
   3.824287874739278*^9, 3.824287889916214*^9}, 3.824289293103652*^9, {
   3.824289324567031*^9, 3.824289327277396*^9}, 3.824289551378643*^9, 
   3.824289593349476*^9, 3.824289643286334*^9, {3.8242898982530003`*^9, 
   3.8242899178548727`*^9}, {3.8242899530369043`*^9, 3.824289982242392*^9}, 
   3.824290027422649*^9, 3.824290095829523*^9, 3.824290158577924*^9, {
   3.824290837686317*^9, 3.8242908973501673`*^9}, 3.824292216305911*^9, 
   3.8242922782001*^9, 3.8242923149697742`*^9, 3.824292361563367*^9, 
   3.8242924244173594`*^9, 3.8242924988925533`*^9, 3.8243692158535337`*^9, 
   3.8243724333707047`*^9, 3.8243742990673227`*^9, 3.824374613851618*^9, {
   3.8243746655118933`*^9, 3.8243746893559437`*^9}, 3.824374824255101*^9, {
   3.824374854330873*^9, 3.8243749152132072`*^9}, {3.824374979674466*^9, 
   3.824375008524078*^9}, {3.824375044646763*^9, 3.824375085811121*^9}, {
   3.8243751785011377`*^9, 3.824375201114275*^9}, 3.824375263240033*^9, 
   3.82437542730184*^9, 3.824375488315304*^9, 3.824375529880095*^9, {
   3.8243756072826157`*^9, 3.824375617904563*^9}, {3.824375652876379*^9, 
   3.824375702575055*^9}, 3.8243757462725*^9, 3.824375794894145*^9, 
   3.8243758399972153`*^9, 3.8243758825457363`*^9, 3.824378607044372*^9, {
   3.8243788085909986`*^9, 3.824378916715863*^9}, 3.824380576853109*^9, 
   3.8243807652411003`*^9, 3.824380874044559*^9, 3.824380932691333*^9, 
   3.8243810713164577`*^9, 3.824381135800704*^9, 3.8243811737302017`*^9, 
   3.824381204104412*^9, 3.8243812509536123`*^9, {3.824381983216147*^9, 
   3.8243820126000347`*^9}, 3.824382054785481*^9, 3.824382098261663*^9, 
   3.824382450724024*^9, {3.8243830738206797`*^9, 3.824383111004134*^9}, 
   3.824383170830254*^9, {3.824383220652182*^9, 3.824383242405164*^9}, {
   3.824383313106699*^9, 3.824383327237434*^9}, 3.8243833676201677`*^9, 
   3.8243834048346*^9, {3.824383437124221*^9, 3.8243834791468973`*^9}, {
   3.824383524545944*^9, 3.8243835450692463`*^9}, 3.824385565361971*^9, 
   3.8246476209731894`*^9, 3.824647669608995*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"0decb1a2-611f-47e6-a121-f1948cb14d83"]
}, Open  ]]
},
WindowSize->{1792, 1006},
WindowMargins->{{55, Automatic}, {Automatic, 31}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c8971d2b-63e2-418c-92d4-eb131939eae5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 31490, 862, 3142, "Input",ExpressionUUID->"5e84264b-e26a-48e2-b292-76a69ac8b27d"],
Cell[32073, 886, 1471, 37, 75, "Output",ExpressionUUID->"6a641d0a-ed0a-4cc9-aadb-1d60631adfbb"],
Cell[33547, 925, 1459, 37, 75, "Output",ExpressionUUID->"5e5459b8-d5de-471b-ac42-237bc5e77662"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35043, 967, 24338, 591, 2057, "Input",ExpressionUUID->"81aee766-897f-4991-ae89-2f4db2faeab0"],
Cell[59384, 1560, 56985, 1044, 473, "Output",ExpressionUUID->"b512dd17-340e-4b21-a366-1ee34c021130"]
}, Open  ]],
Cell[116384, 2607, 197, 3, 37, "Input",ExpressionUUID->"c82e1faf-b401-45aa-8a02-49ae1a34d54e"],
Cell[CellGroupData[{
Cell[116606, 2614, 5320, 146, 649, "Input",ExpressionUUID->"315f3a14-7c78-4082-9e5c-30810ddb99e0"],
Cell[121929, 2762, 289, 5, 29, "Print",ExpressionUUID->"d512bb3d-a5da-40de-b07c-400562f92b66"],
Cell[122221, 2769, 475, 10, 81, "Output",ExpressionUUID->"8eb617f3-f717-4399-ae66-45d4326d031e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122733, 2784, 119925, 2992, 10675, "Input",ExpressionUUID->"b260b67b-b65b-49a3-8ec0-13d87bed1603"],
Cell[242661, 5778, 2733, 42, 29, "Message",ExpressionUUID->"2df5d71f-06fb-4a7e-8c54-6f9ffee1e559"],
Cell[245397, 5822, 2734, 42, 29, "Message",ExpressionUUID->"265f0203-7081-416c-ad8b-eaf229c57580"],
Cell[248134, 5866, 2734, 42, 29, "Message",ExpressionUUID->"713e93e5-bf79-4bad-bf52-f5832f1a4327"],
Cell[250871, 5910, 2690, 41, 29, "Message",ExpressionUUID->"1558d42e-77f1-4ed3-afa0-491abd4d2bc0"],
Cell[CellGroupData[{
Cell[253586, 5955, 2398, 35, 29, "Print",ExpressionUUID->"cb9f8028-032f-4381-b824-7397c08b544e"],
Cell[255987, 5992, 2714, 43, 29, "Print",ExpressionUUID->"ed9e4564-821a-4d33-8c25-ce0665628a78"],
Cell[258704, 6037, 2487, 36, 29, "Print",ExpressionUUID->"4941d444-cb99-4410-b8aa-fc657cde5bb6"],
Cell[261194, 6075, 2769, 44, 29, "Print",ExpressionUUID->"63a86eb2-90d1-4555-a544-19ba6018c2cd"],
Cell[263966, 6121, 2398, 35, 29, "Print",ExpressionUUID->"03abfd40-a7c6-49e7-a19a-a6225e81ff4c"],
Cell[266367, 6158, 2457, 36, 29, "Print",ExpressionUUID->"836d7911-c5c4-4db6-8d16-9e9a18613876"]
}, Open  ]],
Cell[268839, 6197, 59258, 1099, 435, "Output",ExpressionUUID->"d4a13d7e-efee-4fb6-8791-81b96da91ea4"],
Cell[CellGroupData[{
Cell[328122, 7300, 2397, 35, 29, "Print",ExpressionUUID->"9f718988-973c-4765-bf46-82b0fd6b7e20"],
Cell[330522, 7337, 2497, 36, 29, "Print",ExpressionUUID->"eea73e7a-0627-4100-b9bd-4e1c0ed34005"]
}, Open  ]],
Cell[333034, 7376, 85185, 1505, 537, "Output",ExpressionUUID->"0decb1a2-611f-47e6-a121-f1948cb14d83"]
}, Open  ]]
}
]
*)


